Turing patterns on non-fluctuating surfaces under mechanical stresses

This paper presents a numerical study of Turing patterns (TPs) governed by reaction diffusion equations for the activator $u$ and the inhibitor $v$ on two- and three-dimensional lattices without vertex fluctuations. In this framework, $u$ and $v$ are fixed at discrete spatial locations, as pigment cells on zebrafish skin or shell patterns. Mechanical effects are incorporated through the Finsler geometry modeling formulation, which introduces an internal degree of freedom, $\vec{\tau}$, representing the direction of mechanical stress. A tensile-stress formula based on the Gaussian bond potential is shown to be well defined on non-fluctuating lattices, enabling the entropy associated with stress relaxation to be evaluated in a manner analogous to that on fluctuating surfaces. The results indicate that biological TPs respond to external mechanical forces in much the same way as TPs on fluctuating membranes. Simulation codes are provided in the Supplementary Material.

==> TPs-non-fluctuating-3D-thin-cube.f90 <==
!
!  Random number generator module from Line 3 to Line 730
!  The Turing pattern simulation program begins after this module 
!____________________________________________________________________________
!===============================================
! SFMT for Fortran 90 (95?)
! file name : SFMT.f90
! auther : Atsushi ITO (Nagoya Univ.)
! version 20070501 (original c source version : 1.2)
!
!===============================================
!/** ORIGINAL_SOURCECODE *************************
! * @file  SFMT.c
! * @brief SIMD oriented Fast Mersenne Twister(SFMT)
! *
! * @author Mutsuo Saito (Hiroshima University)
! * @author Makoto Matsumoto (Hiroshima University)
! *
! * Copyright (C) 2006,2007 Mutsuo Saito, Makoto Matsumoto and Hiroshima
! * University. All rights reserved.
! *
! * The new BSD License is applied to this software, see LICENSE.txt
! */

module MOD_SFMT
    implicit none
!/*-----------------
!  BASIC DEFINITIONS
!  -----------------*/
!/** Mersenne Exponent. The period of the sequence 
! *  is a multiple of 2^MEXP-1.
! * #define MEXP 19937 */
!/** SFMT generator has an internal state array of 128-bit integers,
! * and N is its size. */
    integer,parameter:: MEXP = 19937
    integer,parameter:: N = (MEXP / 128 + 1)
!/** N32 is the size of internal state array when regarded as an array
! * of 32-bit integers.*/
    integer,parameter:: N32 = (N * 4)
!/** N64 is the size of internal state array when regarded as an array
! * of 64-bit integers.*/
    integer,parameter:: N64 = (N * 2)
    
    integer*4:: psfmt32(0:N32-1)
    integer*8:: psfmt64(0:N64-1)
    integer:: idx
    integer:: initialized = 0

!====for MEXP == 19937
    integer,parameter:: POS1 = 122
    integer,parameter:: SL1 = 18
    integer,parameter:: SL2 = 1
    integer,parameter:: SR1 = 11
    integer,parameter:: SR2 = 1
!   integer,parameter:: MSK1 =      ! = 0x001fffefU = 0xdfffffefU
!   integer,parameter:: MSK2 =      ! = 0x001ecb7fU = 0xddfecb7fU
!   integer,parameter:: MSK3 =      ! = 0x001affffU = 0xbffaffffU
!   integer,parameter:: MSK4 =      ! = 0x001ffff6U = 0xbffffff6U
    integer*8,parameter:: MSK12 = 8667995624701935_8    ! = 0x001ecb7f001fffefU
    integer*8,parameter:: MSK34 = 9007156306837503_8    ! = 0x001ffff6001affffU
    integer*8,parameter:: MSK_L = 70364449226751_8  ! = 0x00003fff00003fffU
    integer*4,parameter:: PARITY1 = 1
    integer*4,parameter:: PARITY2 = 0
    integer*4,parameter:: PARITY3 = 0
    integer*4,parameter:: PARITY4 = 331998852
!#define ALTI_SL2_PERM \
!(vector unsigned char)(1,2,3,23,5,6,7,0,9,10,11,4,13,14,15,8)
!#define ALTI_SL2_PERM64 \
!(vector unsigned char)(1,2,3,4,5,6,7,31,9,10,11,12,13,14,15,0)
!#define ALTI_SR2_PERM \
!(vector unsigned char)(7,0,1,2,11,4,5,6,15,8,9,10,17,12,13,14)
!#define ALTI_SR2_PERM64 \
!(vector unsigned char)(15,0,1,2,3,4,5,6,17,8,9,10,11,12,13,14)
!#define IDSTR  "SFMT-19937:122-18-1-11-1:dfffffef-ddfecb7f-bffaffff-bffffff6"
    
    integer*4:: parity(0:3)= (/PARITY1, PARITY2, PARITY3, PARITY4/)

end module

!#include <string.h>
!#include <assert.h>
!#include "SFMT.h"
!#include "SFMT-params.h"
!
!#if defined(ALTIVEC)
!  #include "SFMT-alti.h"
!#elif defined(SSE2)
!  #include "SFMT-sse2.h"
!#else
!/*------------------------------------------
!  128-bit SIMD like data type for standard C
!  ------------------------------------------*/
!/** 128-bit data structure */
!struct W128_T {
!    uint32_t u[4];
!};
!
!/** 128-bit data type */
!typedef struct W128_T w128_t;
!
!#endif
!
!/*--------------------------------------
!  FILE GLOBAL VARIABLES
!  internal state, index counter and flag 
!  --------------------------------------*/
!/** the 128-bit internal state array */
!static w128_t sfmt[N];
!/** the 32bit integer pointer to the 128-bit internal state array */
!static uint32_t *psfmt32 = &sfmt[0].u[0];
!#if !defined(BIG_ENDIAN64) || defined(ONLY64)
!/** the 64bit integer pointer to the 128-bit internal state array */
!static uint64_t *psfmt64 = (uint64_t *)&sfmt[0].u[0];
!#endif
!/** index counter to the 32-bit internal state array */
!static int idx;
!/** a flag: it is 0 if and only if the internal state is not yet
! * initialized. */
!static int initialized = 0;
!/** a parity check vector which certificate the period of 2^{MEXP} */
!static uint32_t parity[4] = {PARITY1, PARITY2, PARITY3, PARITY4};
!
!/*----------------
!  STATIC FUNCTIONS
!  ----------------*/
!inline static int idxof(int i);
!inline static void rshift128(w128_t *out,  w128_t const *in, int shift);
!inline static void lshift128(w128_t *out,  w128_t const *in, int shift);
!inline static void gen_rand_all(void);
!inline static void gen_rand_array(w128_t array[], int size);
!inline static uint32_t func1(uint32_t x);
!inline static uint32_t func2(uint32_t x);
!static void period_certification(void);
!#if defined(BIG_ENDIAN64) && !defined(ONLY64)
!inline static void swap(w128_t array[], int size);
!#endif
!
!#if defined(ALTIVEC)
!  #include "SFMT-alti.c"
!#elif defined(SSE2)
!  #include "SFMT-sse2.c"
!#endif
!
!/**
! * This function simulate a 64-bit index of LITTLE ENDIAN 
! * in BIG ENDIAN machine.
! */
!#ifdef ONLY64
!inline static int idxof(int i) {
!    return i ^ 1;
!}
!#else
!inline static int idxof(int i) {
!integer function idxof(i)
!   integer,intent(in):: i
!   idxof = i
!end function
!    return i;
!}
!#endif
!/**
! * This function simulates SIMD 128-bit right shift by the standard C.
! * The 128-bit integer given in in is shifted by (shift * 8) bits.
! * This function simulates the LITTLE ENDIAN SIMD.
! * @param out the output of this function
! * @param in the 128-bit data to be shifted
! * @param shift the shift value
! */
!#ifdef ONLY64
!inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
!    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);
!
!    oh = th >> (shift * 8);
!    ol = tl >> (shift * 8);
!    ol |= th << (64 - shift * 8);
!    out->u[0] = (uint32_t)(ol >> 32);
!    out->u[1] = (uint32_t)ol;
!    out->u[2] = (uint32_t)(oh >> 32);
!    out->u[3] = (uint32_t)oh;
!}
!#else
!inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
subroutine rshift128(outTop, outBtm, inTop, inBtm, shift)
    implicit none
    integer*8,intent(out):: outTop, outBtm
    integer*8,intent(in):: inTop, inBtm
    integer:: shift
!   integer*8:: th, tl, oh, ol;
    
    outTop = ishft(inTop, -shift * 8)
    outBtm = ior(ishft(inTop, 64-shift * 8), ishft(inBtm, -shift * 8))
!   th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
!   tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);
!
!   oh = th >> (shift * 8);
!   ol = tl >> (shift * 8);
!   ol |= th << (64 - shift * 8);
!   out->u[1] = (uint32_t)(ol >> 32);
!   out->u[0] = (uint32_t)ol;
!   out->u[3] = (uint32_t)(oh >> 32);
!   out->u[2] = (uint32_t)oh;
end subroutine
!#endif
!/**
! * This function simulates SIMD 128-bit left shift by the standard C.
! * The 128-bit integer given in in is shifted by (shift * 8) bits.
! * This function simulates the LITTLE ENDIAN SIMD.
! * @param out the output of this function
! * @param in the 128-bit data to be shifted
! * @param shift the shift value
! */
!#ifdef ONLY64
!inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
!    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);
!
!    oh = th << (shift * 8);
!    ol = tl << (shift * 8);
!    oh |= tl >> (64 - shift * 8);
!    out->u[0] = (uint32_t)(ol >> 32);
!    out->u[1] = (uint32_t)ol;
!    out->u[2] = (uint32_t)(oh >> 32);
!    out->u[3] = (uint32_t)oh;
!}
!#else
!inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
subroutine lshift128(outTop, outBtm, inTop, inBtm, shift)
    implicit none
    integer*8,intent(out):: outTop, outBtm
    integer*8,intent(in):: inTop, inBtm
    integer:: shift
    
    outTop = ior(ishft(inTop, shift * 8), ishft(inBtm, shift * 8-64))
    outBtm = ishft(inBtm, shift * 8)
end subroutine
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
!    tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);
!
!    oh = th << (shift * 8);
!    ol = tl << (shift * 8);
!    oh |= tl >> (64 - shift * 8);
!    out->u[1] = (uint32_t)(ol >> 32);
!    out->u[0] = (uint32_t)ol;
!    out->u[3] = (uint32_t)(oh >> 32);
!    out->u[2] = (uint32_t)oh;
!}
!#endif
!
!/**
! * This function represents the recursion formula.
! * @param r output
! * @param a a 128-bit part of the internal state array
! * @param b a 128-bit part of the internal state array
! * @param c a 128-bit part of the internal state array
! * @param d a 128-bit part of the internal state array
! */
!#ifdef ONLY64
!inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
!               w128_t *d) {
!    w128_t x;
!    w128_t y;
!
!    lshift128(&x, a, SL2);
!    rshift128(&y, c, SR2);
!    r->u[0] = a->u[0] ^ x.u[0] ^ ((b->u[0] >> SR1) & MSK2) ^ y.u[0] 
!   ^ (d->u[0] << SL1);
!    r->u[1] = a->u[1] ^ x.u[1] ^ ((b->u[1] >> SR1) & MSK1) ^ y.u[1] 
!   ^ (d->u[1] << SL1);
!    r->u[2] = a->u[2] ^ x.u[2] ^ ((b->u[2] >> SR1) & MSK4) ^ y.u[2] 
!   ^ (d->u[2] << SL1);
!    r->u[3] = a->u[3] ^ x.u[3] ^ ((b->u[3] >> SR1) & MSK3) ^ y.u[3] 
!   ^ (d->u[3] << SL1);
!}
!#else
!inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
!               w128_t *d) {
subroutine do_recursion(rTop, rBtm, aTop, aBtm, bTop, bBtm, cTop, cBtm, dTop, dBtm)
    use MOD_SFMT
    implicit none
    
    integer*8,intent(out):: rTop, rBtm
    integer*8,intent(in):: aTop, aBtm, bTop, bBtm, cTop, cBtm, dTop, dBtm
!    w128_t x;
!    w128_t y;
    integer*8:: xTop, xBtm, yTop, yBtm
    
    call lshift128(xTop,xBtm, aTop,aBtm, SL2)
    call rshift128(ytop,yBtm, cTop,cBtm, SR2)
                            
    rBtm = ieor(aBtm, xBtm)
    rTop = ieor(aTop, xTop)
    rBtm = ieor(rBtm, iand(ishft(bBtm, -SR1), MSK12))
    rTop = ieor(rTop, iand(ishft(bTop, -SR1), MSK34))
    rBtm = ieor(rBtm, yBtm)
    rTop = ieor(rTop, yTop)
    rBtm = ieor(rBtm, ishft(iand(dBtm, MSK_L), SL1))
    rTop = ieor(rTop, ishft(iand(dTop, MSK_L), SL1))


end subroutine
!#endif
!
!#if (!defined(ALTIVEC)) && (!defined(SSE2))
!/**
! * This function fills the internal state array with pseudorandom
! * integers.
! */
subroutine gen_rand_all()
    use MOD_SFMT
    implicit none
    
    integer:: i
    integer*8:: r1Top, r1Btm, r2Top, r2Btm

    r1Btm = psfmt64(N64 - 4)
    r1Top = psfmt64(N64 - 3)
    r2Btm = psfmt64(N64 - 2)
    r2Top = psfmt64(N64 - 1)

    do i=0,N - POS1 - 1
         
        call do_recursion(psfmt64(i*2 + 1),psfmt64(i*2), psfmt64(i*2 + 1),psfmt64(i*2), psfmt64((i + POS1)*2+1), psfmt64((i + POS1)*2), r1Top, r1Btm, r2Top, r2Btm);
        r1Btm = r2Btm
        r1Top = r2Top
        r2Btm = psfmt64(i*2)
        r2Top = psfmt64(i*2 + 1)
        
    end do
    do i=N - POS1, N-1
        call do_recursion(psfmt64(i*2 + 1),psfmt64(i*2), psfmt64(i*2 + 1),psfmt64(i*2), psfmt64((i + POS1 - N)*2+1), psfmt64((i + POS1 - N)*2), r1Top, r1Btm, r2Top, r2Btm);
        r1Btm = r2Btm
        r1Top = r2Top
        r2Btm = psfmt64(i*2)
        r2Top = psfmt64(i*2 + 1)
    end do
end subroutine

!
!/**
! * This function fills the user-specified array with pseudorandom
! * integers.
! *
! * @param array an 128-bit array to be filled by pseudorandom numbers.  
! * @param size number of 128-bit pseudorandom numbers to be generated.
! */
!inline static void gen_rand_array(w128_t array[], int size) {
!    int i, j;
!    w128_t *r1, *r2;
!
!    r1 = &sfmt[N - 2];
!    r2 = &sfmt[N - 1];
!    for (i = 0; i < N - POS1; i++) {
!   do_recursion(&array[i], &sfmt[i], &sfmt[i + POS1], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (; i < N; i++) {
!   do_recursion(&array[i], &sfmt[i], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (; i < size - N; i++) {
!   do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (j = 0; j < 2 * N - size; j++) {
!   sfmt[j] = array[j + size - N];
!    }
!    for (; i < size; i++, j++) {
!   do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!   sfmt[j] = array[i];
!    }
!}
!#endif
!
!#if defined(BIG_ENDIAN64) && !defined(ONLY64) && !defined(ALTIVEC)
!inline static void swap(w128_t array[], int size) {
!    int i;
!    uint32_t x, y;
!
!    for (i = 0; i < size; i++) {
!   x = array[i].u[0];
!   y = array[i].u[2];
!   array[i].u[0] = array[i].u[1];
!   array[i].u[2] = array[i].u[3];
!   array[i].u[1] = x;
!   array[i].u[3] = y;
!    }
!}
!#endif
!/**
! * This function represents a function used in the initialization
! * by init_by_array
! * @param x 32-bit integer
! * @return 32-bit integer
! */
!static uint32_t func1(uint32_t x) {
!    return (x ^ (x >> 27)) * (uint32_t)1664525UL;
!}
!
!/**
! * This function represents a function used in the initialization
! * by init_by_array
! * @param x 32-bit integer
! * @return 32-bit integer
! */
!static uint32_t func2(uint32_t x) {
!    return (x ^ (x >> 27)) * (uint32_t)1566083941UL;
!}
!
!/**
! * This function certificate the period of 2^{MEXP}
! */
!static void period_certification(void) {
subroutine period_certification()
    use MOD_SFMT
    implicit none
    
    integer:: inner = 0
    integer:: i, j
    integer*4:: work

    do i = 0, 3
        work = iand(psfmt32(i), parity(i))
        do j = 0, 31
            inner = ieor(inner, iand(work, 1))
            work = ishft(work,-1)
        end do
    end do
!    /* check OK */
    if (inner == 1) return
    
    
!    /* check NG, and modification */
    do i = 0, 3
        work = 1;
        do j = 0, 31
            if (iand(work, parity(i)) /= 0) then
                psfmt32(i) = ieor(psfmt32(i), work)
                return
            end if
            work = ishft(work,1)
        end do
    end do
end subroutine

!
!/*----------------
!  PUBLIC FUNCTIONS
!  ----------------*/
!/**
! * This function returns the identification string.
! * The string shows the word size, the Mersenne exponent,
! * and all parameters of this generator.
! */
!char *get_idstring(void) {
!    return IDSTR;
!}
!
!/**
! * This function returns the minimum size of array used for \b
! * fill_array32() function.
! * @return minimum size of array used for fill_array32() function.
! */
!int get_min_array_size32(void) {
!    return N32;
!}
!
!/**
! * This function returns the minimum size of array used for \b
! * fill_array64() function.
! * @return minimum size of array used for fill_array64() function.
! */
!int get_min_array_size64(void) {
!    return N64;
!}
!
!#ifndef ONLY64
!/**
! * This function generates and returns 32-bit pseudorandom number.
! * init_gen_rand or init_by_array must be called before this function.
! * @return 32-bit pseudorandom number
! */
integer*4 function gen_rand32()
    use MOD_SFMT
    implicit none

    if(initialized==0)stop
    
    if (idx >= N32) then
        call gen_rand_all()
        idx = 0
    end if
    if (btest(idx,0))then
        gen_rand32 = ibits(psfmt64(idx/2),32,32)
    else
        gen_rand32 = ibits(psfmt64(idx/2),0,32)
    end if
    idx = idx + 1
end function
!#endif
!/**
! * This function generates and returns 64-bit pseudorandom number.
! * init_gen_rand or init_by_array must be called before this function.
! * The function gen_rand64 should not be called after gen_rand32,
! * unless an initialization is again executed. 
! * @return 64-bit pseudorandom number
! */
integer*8 function gen_rand64()
    use MOD_SFMT
    implicit none
    integer::i

!
    if (idx >= N32) then
        call gen_rand_all()
        idx = 0
    end if
    gen_rand64 = psfmt64(idx/2);
    idx = idx + 2
end function
!    idx += 2;
!    return r;
!#endif
!}
!
!#ifndef ONLY64
!/**
! * This function generates pseudorandom 32-bit integers in the
! * specified array[] by one call. The number of pseudorandom integers
! * is specified by the argument size, which must be at least 624 and a
! * multiple of four.  The generation by this function is much faster
! * than the following gen_rand function.
! *
! * For initialization, init_gen_rand or init_by_array must be called
! * before the first call of this function. This function can not be
! * used after calling gen_rand function, without initialization.
! *
! * @param array an array where pseudorandom 32-bit integers are filled
! * by this function.  The pointer to the array must be \b "aligned"
! * (namely, must be a multiple of 16) in the SIMD version, since it
! * refers to the address of a 128-bit integer.  In the standard C
! * version, the pointer is arbitrary.
! *
! * @param size the number of 32-bit pseudorandom integers to be
! * generated.  size must be a multiple of 4, and greater than or equal
! * to (MEXP / 128 + 1) * 4.
! *
! * @note \b memalign or \b posix_memalign is available to get aligned
! * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
! * returns the pointer to the aligned memory block.
! */
!inline void fill_array32(uint32_t array[], int size) {
!    assert(initialized);
!    assert(idx == N32);
!    assert(size % 4 == 0);
!    assert(size >= N32);
!
!    gen_rand_array((w128_t *)array, size / 4);
!    idx = N32;
!}
!#endif
!
!/**
! * This function generates pseudorandom 64-bit integers in the
! * specified array[] by one call. The number of pseudorandom integers
! * is specified by the argument size, which must be at least 312 and a
! * multiple of two.  The generation by this function is much faster
! * than the following gen_rand function.
! *
! * For initialization, init_gen_rand or init_by_array must be called
! * before the first call of this function. This function can not be
! * used after calling gen_rand function, without initialization.
! *
! * @param array an array where pseudorandom 64-bit integers are filled
! * by this function.  The pointer to the array must be "aligned"
! * (namely, must be a multiple of 16) in the SIMD version, since it
! * refers to the address of a 128-bit integer.  In the standard C
! * version, the pointer is arbitrary.
! *
! * @param size the number of 64-bit pseudorandom integers to be
! * generated.  size must be a multiple of 2, and greater than or equal
! * to (MEXP / 128 + 1) * 2
! *
! * @note \b memalign or \b posix_memalign is available to get aligned
! * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
! * returns the pointer to the aligned memory block.
! */
!inline void fill_array64(uint64_t array[], int size) {
!    assert(initialized);
!    assert(idx == N32);
!    assert(size % 2 == 0);
!    assert(size >= N64);
!
!    gen_rand_array((w128_t *)array, size / 2);
!    idx = N32;
!
!#if defined(BIG_ENDIAN64) && !defined(ONLY64)
!    swap((w128_t *)array, size /2);
!#endif
!}
!
!/**
! * This function initializes the internal state array with a 32-bit
! * integer seed.
! *
! * @param seed a 32-bit integer used as the seed.
! */
!void init_gen_rand(uint32_t seed) {
subroutine init_gen_rand(seed)
    use MOD_SFMT
    implicit none
    
    integer*4:: seed
    integer:: i
    integer*8:: temp64
    
    psfmt32(0) = seed;
    do i=1, N32-1
        temp64 = ieor( psfmt32(i-1), ishft( psfmt32(i-1), -30 ) )
        temp64 = 1812433253_8 * temp64 + i
        psfmt32(i) = ibits( temp64, 0, 32 )
    end do
    
    
    idx = N32
    call period_certification()

!original method by A.I.
    do i=0, N64-1
        psfmt64(i) = psfmt32(i*2 + 1)
        temp64 = psfmt32(i*2)
        temp64 = iand(temp64, 4294967295_8)
        psfmt64(i) = ior(ishft(psfmt64(i), 32), temp64)
    end do
    
    initialized = 1
end subroutine
!
!/**
! * This function initializes the internal state array,
! * with an array of 32-bit integers used as the seeds
! * @param init_key the array of 32-bit integers, used as a seed.
! * @param key_length the length of init_key.
! */
!void init_by_array(uint32_t init_key[], int key_length) {
!    int i, j, count;
!    uint32_t r;
!    int lag;
!    int mid;
!    int size = N * 4;
!
!    if (size >= 623) {
!   lag = 11;
!    } else if (size >= 68) {
!   lag = 7;
!    } else if (size >= 39) {
!   lag = 5;
!    } else {
!   lag = 3;
!    }
!    mid = (size - lag) / 2;
!
!    memset(sfmt, 0x8b, sizeof(sfmt));
!    if (key_length + 1 > N32) {
!   count = key_length + 1;
!    } else {
!   count = N32;
!    }
!    r = func1(psfmt32[idxof(0)] ^ psfmt32[idxof(mid)] 
!         ^ psfmt32[idxof(N32 - 1)]);
!    psfmt32[idxof(mid)] += r;
!    r += key_length;
!    psfmt32[idxof(mid + lag)] += r;
!    psfmt32[idxof(0)] = r;
!    i = 1;
!    count--;
!    for (i = 1, j = 0; (j < count) && (j < key_length); j++) {
!   r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
!         ^ psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] += r;
!   r += init_key[j] + i;
!   psfmt32[idxof((i + mid + lag) % N32)] += r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!    for (; j < count; j++) {
!   r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
!         ^ psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] += r;
!   r += i;
!   psfmt32[idxof((i + mid + lag) % N32)] += r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!    for (j = 0; j < N32; j++) {
!   r = func2(psfmt32[idxof(i)] + psfmt32[idxof((i + mid) % N32)] 
!         + psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] ^= r;
!   r -= i;
!   psfmt32[idxof((i + mid + lag) % N32)] ^= r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!
!    idx = N32;
!    period_certification();
!    initialized = 1;
!}


!/** generates a random number on [0,1) with 53-bit resolution*/
real*8 function genrand_res53() 
    integer*8:: gen_rand64
    integer*8:: i
    i = gen_rand64()
    i = ishft(i, -1)
    genrand_res53 = dble(i) * (1d0/9223372036854775808d0)
end function
!____________________________________________________________________________






!@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@
!
! Supplementary material (for 3D thin cube periodic in x,y directions and free bounday cond in z direction)
! Fortran code to generate convergent configurations of u, v, and tau
! Hybrid simulation of Monte Carlo update of tau and discrete time RD equation for u & v 
! Varible names are close to those used in the paper
!                  "Turing patterns on non-fluctuating surfaces under mechanical stresses"
! 
! this code is written on a Windows PC (=> can be used on a Linux PC)
! compilation by Intel Fortran => ifc -O3 TPs-non-fluctuating-3D-thin-cube.f90
! note that "data" folder is necessary to output data for graphics if "return" is removed in graphics subroutine
! 
!@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@
!
  program turing_pattern_on_square_lattice
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
!-------------------------------------------------------------------
! for lattice size
      nx=40;  ny=40;  nz=6
      a_lattspacing=0.73      ! lattice spacing
      R_deformation=1.2       ! deformation ratio R
! model
      model=1                 ! model 1 or 2
! for hybrid simulation
      nitr=1                  ! total number of samples for mean value calculations
      nmc=500000              ! M0 sweeps to update tau
      dt=0.001              ! discrete time step for RD equations
      epsilon=1.0d-7          ! 
! for Htau
      ramda=0.88
! for RD equations
      alpha=1;   beta=0;     gamma=8
      Du=1.0;       Dv=20
! for Finsler metric
      chi0=1 
! for monitoring
      monitor_iteration=20000     ! monitoring every monitor_iteration
! for the initial random number
      init=0                 ! 0 or 1 
!-------------------------------------------------------------------
! data from text file
!   open (22,file='input_cube.txt',status='unknown')
!   read(22,*) nx,ny,nz
!   read(22,*) a_lattspacing
!   read(22,*) R_deformation
!   read(22,*) model
!   read(22,*) nitr,nmc,dt, epsilon
!   read(22,*) ramda
!   read(22,*) alpha, beta, gamma
!   read(22,*) Du, Dv
!   read(22,*) chi0
!   read(22,*) monitor_iteration
!   read(22,*) init
!   close(22)
!-------------------------------------------------------------------
! bond length squares for H1 and RD eqs.
      ell2(1)=(a_lattspacing*R_deformation)**2  !  x-direction
      ell2(2)=a_lattspacing**2 / R_deformation  !  y-direction
      ell2(3)=ell2(2)                           !  z-direction
  write(*,*) 'ell2(1),ell2(2),ell2(3)=', ell2(1),ell2(2),ell2(3)
  write(*,*) 'Volume=',(nx-1)*(ny-1)*(nz-1)*a_lattspacing*a_lattspacing*a_lattspacing

! random number initialization
     if(init==0) then
          call init_gen_rand (4357)     !   this simulation is the initial one
     else
          call read_random_initial()
     endif

     call nextbackij_lattice                     ! i+1,i-1, j+1,j-1
     call inverse_normalization_const    ! barGammaG etc

! production of nitr convergent-configuratios
     do iteration=1,nitr    ! nitr = total number of configurations
        call initialize                                           ! initialization of variables u,v,tau

        Ifconvergent=1                                            ! >0 : non-converegent, 0 : convergent
        do while (Ifconvergent > 0)
           if(Ifconvergent < nmc)    call mcupdates_of_tau           ! MC update of tau
           if(mod(Ifconvergent,monitor_iteration)==0) call monitoring  ! 
           Ifconvergent=Ifconvergent+1
           call convergent_or_not                                 ! u,v updates by discrete RD equations
        enddo
        call output (iteration)                                   ! output the convergent configuration u,v,tau
        call graphics (iteration)  ! text data for graphics
     enddo
     call save_random_final()
write(*,*) ' simulation => finished '
  end



  subroutine read_random_initial()
! read the final random number of the random number sequence used in the last simulation
  use mod_sfmt
!    integer*4:: psfmt32(0:N32-1)
!    integer*8:: psfmt64(0:N64-1)
!    integer:: idx
!    integer:: initialized = 0
  open (1,file='random.dat')
  read(1,*) psfmt64
  read(1,*) idx
  read(1,*) initialized
  close(1)
   write(*,*) ' random number => from random.dat'
  return
  end


  subroutine save_random_final()
! output the final random number of the random number sequence used in this simulation
  use mod_sfmt
!    integer*4:: psfmt32(0:N32-1)
!    integer*8:: psfmt64(0:N64-1)
!    integer:: idx
!    integer:: initialized = 0
  open (1,file='random.dat')
  write(1,*) psfmt64
  write(1,*) idx
  write(1,*) initialized
  close(1)
   write(*,*) ' random number => to random.dat'
  return
  end
!
!
   double precision function dsqrt_zero_include (value)
  implicit double precision (a-h,o-z)
   if( value > 0.0d0) then
      dsqrt_zero_include=dsqrt(value)
   else
      dsqrt_zero_include=0
   endif
   return
   end


  subroutine nextbackij_lattice
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
! # of bonds
   NB=3*nx*ny*(nz-1) + 2*nx*ny  ! total number of bonds
   NBx = nx*ny*nz ! total number of bond along the x-direction
   NBy = nx*ny*nz ! total number of bond along the y-direction
   NBz = nx*ny*(nz-1) ! total number of bond along the z-direction
  write(*,*) 'NB,NBx,NBy,NBz=',NB,NBx,NBy,NBz
  if( NB /= NBx+NBy+NBz) stop
!   Lx=0; Ly=0; Lz=0; LB=0
!     do k=1,nz; kp1=k+1
!     do j=1,ny
!        jp1=jnext(j)
!       do i=1,nx
!          ip1=inext(i)
!         Ly=Ly+1; Lx=Lx+1; LB=LB+2
!         if(k<nz) then
!           Lz=Lz+1; LB=LB+1
!          endif
!   enddo; enddo; enddo
!  write(*,*) 'NB,NBx,NBy,NBz=',LB,Lx,Ly,Lz

! next, back
! ip1,im1
    do i=1,nx
       if(i==1) then
          inext(i)=2; iback(i)=nx
       elseif(i==nx) then
          inext(i)=1; iback(i)=i-1
       else
          inext(i)=i+1; iback(i)=i-1
       endif
    enddo
! jp1,jm1
    do j=1,ny
       if(j==1) then
          jnext(j)=2; jback(j)=ny
       elseif(j==ny) then
          jnext(j)=1; jback(j)=j-1
       else
          jnext(j)=j+1; jback(j)=j-1
       endif
    enddo
  return
  end


  subroutine inverse_normalization_const
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
!------------------------
  chijGsum=0; chijusum=0;  chijvsum=0;  totalsample=0; 
  Ktotal=50000; 
!@@@@@@@@@@@@@@@@@@@@@@@@
  do  Ktime=1,Ktotal
!@@@@@@@@@@@@@@@@@@@@@@@@@
     do k=1,nz; do j=1,ny; do i=1,nx
         sum=1
         do while (sum > 0.25d0)
             do L=1,3; tau(L,i,j,k) = genrand_res53 () - 0.5D0; enddo
             sum = tau(1,i,j,k)*tau(1,i,j,k)+tau(2,i,j,k)*tau(2,i,j,k)+tau(3,i,j,k)*tau(3,i,j,k)
         enddo
         sum=1/dsqrt(sum)
         do L=1,3; tau(L,i,j,k)=sum*tau(L,i,j,k); enddo
!
         if(model==1) then
           do L=1,3; chijG(L,i,j,k)=chi0+dsqrt_zero_include(1-tau(L,i,j,k)*tau(L,i,j,k)); enddo
         else !if(model==2) then
           do L=1,3; chijG(L,i,j,k)=chi0+dabs(tau(L,i,j,k)); enddo
         endif
         do L=1,3
            chiju(L,i,j,k)=chi0+dabs(tau(L,i,j,k)); 
            chijv(L,i,j,k)=chi0+dsqrt_zero_include(1-tau(L,i,j,k)*tau(L,i,j,k))
         enddo
     enddo; enddo; enddo
!------------------------
     do k=2,nz-1; kp1=k+1
     do j=1,ny
         jp1=jnext(j)
         do i=1,nx
            ip1=inext(i)
            Gsum = chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) + chijG(1,ip1,j,k) / (chijG(2,ip1,j,k)*chijG(3,ip1,j,k))  &
                 + chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) + chijG(2,i,jp1,k) / (chijG(1,i,jp1,k)*chijG(3,i,jp1,k))  &
                 + chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) + chijG(3,i,j,kp1) / (chijG(1,i,j,kp1)*chijG(2,i,j,kp1))
            usum = chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k) / (chiju(2,ip1,j,k)*chiju(3,ip1,j,k))  &
                 + chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k) / (chiju(1,i,jp1,k)*chiju(3,i,jp1,k))  &
                 + chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1) / (chiju(1,i,j,kp1)*chiju(2,i,j,kp1))
            vsum = chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k) / (chijv(2,ip1,j,k)*chijv(3,ip1,j,k))  &
                 + chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k) / (chijv(1,i,jp1,k)*chijv(3,i,jp1,k))  &
                 + chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1) / (chijv(1,i,j,kp1)*chijv(2,i,j,kp1))
            chijGsum = chijGsum + 4*Gsum;   chijusum = chijusum + 4*usum;   chijvsum = chijvsum + 4*vsum
            totalsample = totalsample  + 3
!  4 identical contributions from 4 different cubes that share bond (L,i,j,k), L=1,2,3
!  factor 3 in totalsample corresponds to the number of bonds L=1,2,3
         enddo
     enddo
     enddo
! k=1
     k=1; kp1=k+1
     do j=1,ny
         jp1=jnext(j)
         do i=1,nx
            ip1=inext(i)
            Gsum = chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) + chijG(1,ip1,j,k) / (chijG(2,ip1,j,k)*chijG(3,ip1,j,k))  &
                 + chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) + chijG(2,i,jp1,k) / (chijG(1,i,jp1,k)*chijG(3,i,jp1,k))  &
             + 2*( chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) + chijG(3,i,j,kp1) / (chijG(1,i,j,kp1)*chijG(2,i,j,kp1)) )
            usum = chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k) / (chiju(2,ip1,j,k)*chiju(3,ip1,j,k))  &
                 + chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k) / (chiju(1,i,jp1,k)*chiju(3,i,jp1,k))  &
             + 2*( chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1) / (chiju(1,i,j,kp1)*chiju(2,i,j,kp1)) )
            vsum = chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k) / (chijv(2,ip1,j,k)*chijv(3,ip1,j,k))  &
                 + chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k) / (chijv(1,i,jp1,k)*chijv(3,i,jp1,k))  &
             + 2*( chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1) / (chijv(1,i,j,kp1)*chijv(2,i,j,kp1)) )
            chijGsum = chijGsum + 2*Gsum;   chijusum = chijusum + 2*usum;   chijvsum = chijvsum + 2*vsum
            totalsample = totalsample  + 3
!  2 identical contributions from 2 different cubes that share bond (L,i,j,k), L=1,2 & 4 contributions from 4 cubes that share bond L=3 (kp1)
!  factor 3 in totalsample corersponds to the number of bonds L=1,2,3
         enddo
     enddo;
! k=nz
     k=nz; 
     do j=1,ny
         jp1=jnext(j)
         do i=1,nx
            ip1=inext(i)
            Gsum = chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) + chijG(1,ip1,j,k) / (chijG(2,ip1,j,k)*chijG(3,ip1,j,k))  &
                 + chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) + chijG(2,i,jp1,k) / (chijG(1,i,jp1,k)*chijG(3,i,jp1,k))  
!            + 2*( chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) + chijG(3,i,j,kp1) / (chijG(1,i,j,kp1)*chijG(2,i,j,kp1)) )
            usum = chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k) / (chiju(2,ip1,j,k)*chiju(3,ip1,j,k))  &
                 + chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k) / (chiju(1,i,jp1,k)*chiju(3,i,jp1,k))  
!            + 2*( chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1) / (chiju(1,i,j,kp1)*chiju(2,i,j,kp1)) )
            vsum = chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k) / (chijv(2,ip1,j,k)*chijv(3,ip1,j,k))  &
                 + chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k) / (chijv(1,i,jp1,k)*chijv(3,i,jp1,k))  
!            + 2*( chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1) / (chijv(1,i,j,kp1)*chijv(2,i,j,kp1)) )
            chijGsum = chijGsum + 2*Gsum;   chijusum = chijusum + 2*usum;   chijvsum = chijvsum + 2*vsum
            totalsample = totalsample  + 2
!  2 identical contributions from 2 different cubes that share bond (L,i,j,k), L=1,2
!  factor 2 in totalsample corresponds to the number of bonds L=1,2
         enddo
     enddo;

!@@@@@@@@@@@@@@@@@@@@@@@@
  enddo ! Ktime
!@@@@@@@@@@@@@@@@@@@@@@@@
! inverse of the normalization constants
    barGammaG = totalsample /  chijGsum
    barGammau = totalsample /  chijusum
    barGammav = totalsample /  chijvsum
 write(*,*) 'barGammaG, barGammau, barGammav ',barGammaG, barGammau, barGammav
   return
   end 


  subroutine initialize
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
!
! tau random start
     do k=1,nz; do j=1,ny; do i=1,nx
         sum=1
         do while (sum > 0.25d0)
            do L=1,3; tau(L,i,j,k) = genrand_res53 () - 0.5D0; enddo
            sum = tau(1,i,j,k)*tau(1,i,j,k)+tau(2,i,j,k)*tau(2,i,j,k)+tau(3,i,j,k)*tau(3,i,j,k)
         enddo
       sum=1/dsqrt(sum)
       do L=1,3; tau(L,i,j,k)=sum*tau(L,i,j,k); enddo
! chijG, chijum chijv
         if(model==1) then
           do L=1,3; chijG(L,i,j,k)=chi0+dsqrt_zero_include(1-tau(L,i,j,k)*tau(L,i,j,k)); enddo
         else !if(model==2) then
           do L=1,3; chijG(L,i,j,k)=chi0+dabs(tau(L,i,j,k)); enddo
         endif
         do L=1,3
            chiju(L,i,j,k)=chi0+dabs(tau(L,i,j,k)); 
            chijv(L,i,j,k)=chi0+dsqrt_zero_include(1-tau(L,i,j,k)*tau(L,i,j,k))
         enddo
! u,v  random start
        u(i,j,k)=genrand_res53() -0.5D0
        v(i,j,k)=genrand_res53() -0.5D0
     enddo; enddo; enddo

! difference operation of u,v for Hu, Hv and RD eqs.
! k < nz
      do k=1,nz-1; kp1=k+1
      do j=1,ny
        jp1=jnext(j)
        do i=1,nx
          ip1=inext(i)
          diffu(1,i,j,k)=(u(ip1,j,k)-u(i,j,k))**2
          diffu(2,i,j,k)=(u(i,jp1,k)-u(i,j,k))**2
          diffu(3,i,j,k)=(u(i,j,kp1)-u(i,j,k))**2
          diffv(1,i,j,k)=(v(ip1,j,k)-v(i,j,k))**2
          diffv(2,i,j,k)=(v(i,jp1,k)-v(i,j,k))**2
          diffv(3,i,j,k)=(v(i,j,kp1)-v(i,j,k))**2
        enddo;
      enddo; enddo
! k=nz
      k=nz; 
      do j=1,ny
        jp1=jnext(j)
        do i=1,nx
          ip1=inext(i)
          diffu(1,i,j,k)=(u(ip1,j,k)-u(i,j,k))**2
          diffu(2,i,j,k)=(u(i,jp1,k)-u(i,j,k))**2
!         diffu(3,i,j,k)=(u(i,j,kp1)-u(i,j,k))**2
          diffv(1,i,j,k)=(v(ip1,j,k)-v(i,j,k))**2
          diffv(2,i,j,k)=(v(i,jp1,k)-v(i,j,k))**2
!         diffv(3,i,j,k)=(v(i,j,kp1)-v(i,j,k))**2
        enddo;
      enddo
 write(*,*) 'initilization => finished'
  return
  end



  subroutine convergent_or_not
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  dimension uu(mm,mm,mz),vv(mm,mm,mz)

      do k=1,nz; do j=1,ny; do i=1,nx
          uu(i,j,k)=u(i,j,k)
          vv(i,j,k)=v(i,j,k)
      enddo;  enddo; enddo

     call discrete_timestep              ! update of u, v

     convergentU=0; convergentV=0
      do k=1,nz
      do j=1,ny
        do i=1,nx
          convergentU=Max(convergentU,dabs(u(i,j,k)-uu(i,j,k)))
          convergentV=Max(convergentV,dabs(v(i,j,k)-vv(i,j,k)))
       enddo
     enddo; enddo

       if(convergentV < epsilon .and. convergentU < epsilon) then
         write(*,112) Ifconvergent, convergentU, convergentV 
         Ifconvergent=0; return
       endif
112 format('Convergent!!',I9,2E15.6)

   return
   end 


  subroutine discrete_timestep
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
!-------------------------------------------------------------------------------------------------------------------------
! update of u,v
!-------------------------------
! k=1 => there is no km1
!-------------------------------
     k=1; kp1=k+1
     do j=1,ny
       jp1=jnext(j); jm1=jback(j)
       do i=1,nx
          ip1=inext(i); im1=iback(i)
!-------------
! u
!-------------
!  factor 2 <=> 2 identical contributions from 2 different cubes that share bond (L,i,j,k), L=1,2 & 4-diffent cont. from L=3(kp1)
        uxp = 2*( chiju(1,i,j,k)/(chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k)/(chiju(2,ip1,j,k)*chiju(3,ip1,j,k)) )  ! shared by 2 cubes
        uxm = 2*( chiju(1,i,j,k)/(chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,im1,j,k)/(chiju(2,im1,j,k)*chiju(3,im1,j,k)) )  ! shared by 2 cubes
        uyp = 2*( chiju(2,i,j,k)/(chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k)/(chiju(1,i,jp1,k)*chiju(3,i,jp1,k)) )  ! shared by 2 cubes
        uym = 2*( chiju(2,i,j,k)/(chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jm1,k)/(chiju(1,i,jm1,k)*chiju(3,i,jm1,k)) )  ! shared by 2 cubes
        uzp = 4*( chiju(3,i,j,k)/(chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1)/(chiju(1,i,j,kp1)*chiju(2,i,j,kp1)) )  ! shared by 4 cubes
        uzm = 0

        dLapu = uxp*u(ip1,j,k) + uxm*u(im1,j,k) + uyp*u(i,jp1,k) + uym*u(i,jm1,k) + uzp*u(i,j,kp1)
        dLapu = barGammau * ( dLapu - (uxp+uxm+uyp+uym+uzp    )*u(i,j,k) );   ! discrete Laplacian of u
!-------------
! v
!-------------
!  factor 2 <=> 2 identical contributions from 2 different cubes that share bond (L,i,j,k), L=1,2 & 4-different cont. from L=3(kp1)
        vxp = 2*( chijv(1,i,j,k)/(chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k)/(chijv(2,ip1,j,k)*chijv(3,ip1,j,k)) )
        vxm = 2*( chijv(1,i,j,k)/(chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,im1,j,k)/(chijv(2,im1,j,k)*chijv(3,im1,j,k)) )
        vyp = 2*( chijv(2,i,j,k)/(chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k)/(chijv(1,i,jp1,k)*chijv(3,i,jp1,k)) )
        vym = 2*( chijv(2,i,j,k)/(chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jm1,k)/(chijv(1,i,jm1,k)*chijv(3,i,jm1,k)) )
        vzp = 4*( chijv(3,i,j,k)/(chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1)/(chijv(1,i,j,kp1)*chijv(2,i,j,kp1)) )
        vzm = 0

        dLapv = vxp*v(ip1,j,k) + vxm*v(im1,j,k) + vyp*v(i,jp1,k) + vym*v(i,jm1,k) + vzp*v(i,j,kp1)
        dLapv = barGammav * ( dLapv - (vxp+vxm+vyp+vym+vzp    )*v(i,j,k) );   ! discrete Laplacian of v
!----------
        fterm = u(i,j,k) - u(i,j,k)*u(i,j,k)*u(i,j,k) - v(i,j,k)
        gterm = gamma * (u(i,j,k) - alpha*v(i,j,k) - beta ) 
        u(i,j,k) = u(i,j,k) + dt*(  Du*dLapu + fterm )
        v(i,j,k) = v(i,j,k) + dt*(  Dv*dLapv + gterm )
!----------
      enddo
    enddo
!-------------------------------
! k=2,nz-1
!-------------------------------
     do k=2,nz-1
       kp1=k+1; km1=k-1
     do j=1,ny
       jp1=jnext(j); jm1=jback(j)
       do i=1,nx
          ip1=inext(i); im1=iback(i)
!-------------
! u
!-------------
!  factor 4 <=> 4 identical contributions from 4 different cubes that share  bond  (L,i,j,k), L=1,2,3  positive & negative directions
        uxp = 4*( chiju(1,i,j,k)/(chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k)/(chiju(2,ip1,j,k)*chiju(3,ip1,j,k)) )
        uxm = 4*( chiju(1,i,j,k)/(chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,im1,j,k)/(chiju(2,im1,j,k)*chiju(3,im1,j,k)) )
        uyp = 4*( chiju(2,i,j,k)/(chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k)/(chiju(1,i,jp1,k)*chiju(3,i,jp1,k)) )
        uym = 4*( chiju(2,i,j,k)/(chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jm1,k)/(chiju(1,i,jm1,k)*chiju(3,i,jm1,k)) )
        uzp = 4*( chiju(3,i,j,k)/(chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1)/(chiju(1,i,j,kp1)*chiju(2,i,j,kp1)) )
        uzm = 4*( chiju(3,i,j,k)/(chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,km1)/(chiju(1,i,j,km1)*chiju(2,i,j,km1)) )

        dLapu = uxp*u(ip1,j,k) + uxm*u(im1,j,k) + uyp*u(i,jp1,k) + uym*u(i,jm1,k) + uzp*u(i,j,kp1) + uzm*u(i,j,km1)
        dLapu = barGammau * ( dLapu - (uxp+uxm+uyp+uym+uzp+uzm)*u(i,j,k) );   ! discrete Laplacian of u
!-------------
! v
!-------------
!  factor 4 <=> 4 identical contributions from 4 different cubes that share  bond  (L,i,j,k), L=1,2,3  positive & negative directions
        vxp = 4*( chijv(1,i,j,k)/(chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k)/(chijv(2,ip1,j,k)*chijv(3,ip1,j,k)) )
        vxm = 4*( chijv(1,i,j,k)/(chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,im1,j,k)/(chijv(2,im1,j,k)*chijv(3,im1,j,k)) )
        vyp = 4*( chijv(2,i,j,k)/(chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k)/(chijv(1,i,jp1,k)*chijv(3,i,jp1,k)) )
        vym = 4*( chijv(2,i,j,k)/(chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jm1,k)/(chijv(1,i,jm1,k)*chijv(3,i,jm1,k)) )
        vzp = 4*( chijv(3,i,j,k)/(chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1)/(chijv(1,i,j,kp1)*chijv(2,i,j,kp1)) )
        vzm = 4*( chijv(3,i,j,k)/(chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,km1)/(chijv(1,i,j,km1)*chijv(2,i,j,km1)) )

        dLapv = vxp*v(ip1,j,k) + vxm*v(im1,j,k) + vyp*v(i,jp1,k) + vym*v(i,jm1,k) + vzp*v(i,j,kp1) + vzm*v(i,j,km1)
        dLapv = barGammav * ( dLapv - (vxp+vxm+vyp+vym+vzp+vzm)*v(i,j,k) );   ! discrete Laplacian of v
!----------
        fterm = u(i,j,k) - u(i,j,k)*u(i,j,k)*u(i,j,k) - v(i,j,k)
        gterm = gamma * (u(i,j,k) - alpha*v(i,j,k) - beta ) 
        u(i,j,k) = u(i,j,k) + dt*(  Du*dLapu + fterm )
        v(i,j,k) = v(i,j,k) + dt*(  Dv*dLapv + gterm )
      enddo
    enddo; enddo
!-------------------------------
! k=nz  => thre is no kp1
!-------------------------------
     k=nz; km1=k-1
     do j=1,ny
       jp1=jnext(j); jm1=jback(j)
       do i=1,nx
          ip1=inext(i); im1=iback(i)
!-------------
! u
!-------------
!  factor 2 <=> 2 identical contributions from 4 different cubes that share a bond (L,i,j,k), L=1,2,3 & 4-diffent. cont. from L=3 (km1)
        uxp = 2*( chiju(1,i,j,k)/(chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k)/(chiju(2,ip1,j,k)*chiju(3,ip1,j,k)) )
        uxm = 2*( chiju(1,i,j,k)/(chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,im1,j,k)/(chiju(2,im1,j,k)*chiju(3,im1,j,k)) )
        uyp = 2*( chiju(2,i,j,k)/(chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k)/(chiju(1,i,jp1,k)*chiju(3,i,jp1,k)) )
        uym = 2*( chiju(2,i,j,k)/(chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jm1,k)/(chiju(1,i,jm1,k)*chiju(3,i,jm1,k)) )
        uzp = 0 
        uzm = 4*( chiju(3,i,j,k)/(chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,km1)/(chiju(1,i,j,km1)*chiju(2,i,j,km1)) )

        dLapu = uxp*u(ip1,j,k) + uxm*u(im1,j,k) + uyp*u(i,jp1,k) + uym*u(i,jm1,k) + uzm*u(i,j,km1)
        dLapu = barGammau * ( dLapu - (uxp+uxm+uyp+uym   +uzm)*u(i,j,k) );   ! discrete Laplacian of u
!-------------
! v
!-------------
!  factor 2 <=> 2 identical contributions from 2 different cubes that share a bond (L,i,j,k), L=1,2 & 4-diffent. cont. from L=3 (km1)
        vxp = 2*( chijv(1,i,j,k)/(chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k)/(chijv(2,ip1,j,k)*chijv(3,ip1,j,k)) )
        vxm = 2*( chijv(1,i,j,k)/(chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,im1,j,k)/(chijv(2,im1,j,k)*chijv(3,im1,j,k)) )
        vyp = 2*( chijv(2,i,j,k)/(chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k)/(chijv(1,i,jp1,k)*chijv(3,i,jp1,k)) )
        vym = 2*( chijv(2,i,j,k)/(chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jm1,k)/(chijv(1,i,jm1,k)*chijv(3,i,jm1,k)) )
        vzp = 0 
        vzm = 4*( chijv(3,i,j,k)/(chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,km1)/(chijv(1,i,j,km1)*chijv(2,i,j,km1)) )

        dLapv = vxp*v(ip1,j,k) + vxm*v(im1,j,k) + vyp*v(i,jp1,k) + vym*v(i,jm1,k) + vzm*v(i,j,km1)
        dLapv = barGammav * ( dLapv - (vxp+vxm+vyp+vym    +vzm)*v(i,j,k) );   ! discrete Laplacian of v
!----------
        fterm = u(i,j,k) - u(i,j,k)*u(i,j,k)*u(i,j,k) - v(i,j,k)
        gterm = gamma * (u(i,j,k) - alpha*v(i,j,k) - beta ) 
        u(i,j,k) = u(i,j,k) + dt*(  Du*dLapu + fterm )
        v(i,j,k) = v(i,j,k) + dt*(  Dv*dLapv + gterm )
!----------
      enddo
    enddo
!
!-------------------------------------------------------------------------------------------------------------------------
!
! update of diffu, diffv
     do k=1,nz-1; kp1=k+1
     do j=1,ny
       jp1=jnext(j)
       do i=1,nx
          ip1=inext(i)
!----------
        diffu(1,i,j,k) = (u(ip1,j,k)-u(i,j,k))*(u(ip1,j,k)-u(i,j,k)) 
        diffu(2,i,j,k) = (u(i,jp1,k)-u(i,j,k))*(u(i,jp1,k)-u(i,j,k)) 
        diffu(3,i,j,k) = (u(i,j,kp1)-u(i,j,k))*(u(i,j,kp1)-u(i,j,k)) 

        diffv(1,i,j,k) = (v(ip1,j,k)-v(i,j,k))*(v(ip1,j,k)-v(i,j,k)) 
        diffv(2,i,j,k) = (v(i,jp1,k)-v(i,j,k))*(v(i,jp1,k)-v(i,j,k)) 
        diffv(3,i,j,k) = (v(i,j,kp1)-v(i,j,k))*(v(i,j,kp1)-v(i,j,k)) 
!-------------
      enddo
    enddo; enddo
! k=nz
     k=nz
     do j=1,ny
       jp1=jnext(j)
       do i=1,nx
          ip1=inext(i)
!----------
        diffu(1,i,j,k)   = (u(ip1,j,k)-u(i,j,k))*(u(ip1,j,k)-u(i,j,k)) 
        diffu(2,i,j,k)   = (u(i,jp1,k)-u(i,j,k))*(u(i,jp1,k)-u(i,j,k)) 
!       diffu(3,i,j,k)   = (u(i,j,kp1)-u(i,j,k))*(u(i,j,kp1)-u(i,j,k)) 

        diffv(1,i,j,k)   = (v(ip1,j,k)-v(i,j,k))*(v(ip1,j,k)-v(i,j,k)) 
        diffv(2,i,j,k)   = (v(i,jp1,k)-v(i,j,k))*(v(i,jp1,k)-v(i,j,k)) 
!       diffv(3,i,j,k)   = (v(i,j,kp1)-v(i,j,k))*(v(i,j,kp1)-v(i,j,k)) 
!-------------
      enddo
    enddo
!
   return
   end 


  subroutine mcupdates_of_tau
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  dimension taunew(3), chijGnew(3), chijunew(3),chijvnew(3)
  acceptance=0
!---------------------------------------------------------
     do k=1,nz; kp1=k+1; km1=k-1
     do j=1,ny
        jp1=jnext(j); jm1=jback(j)
       do i=1,nx
          ip1=inext(i); im1=iback(i)
!----------------------------------------------------------*
! new tau at site (i,j,k)
          sum=1
          do while (sum > 0.25d0)
            do L=1,3; taunew(L) = genrand_res53 () - 0.5D0; enddo
            sum = taunew(1)*taunew(1)+taunew(2)*taunew(2)+taunew(3)*taunew(3)
          enddo
          sum=1/dsqrt(sum)
          do L=1,3; taunew(L)=taunew(L)*sum; enddo
!----------------------------------------------------------*
! chijG(1) = chiG_i1, chijG(2) = chiG_i2, chijG(3) = chiG_i3 
          if(model==1) then
             do L=1,3
                chijGnew(L)=chi0+dsqrt_zero_include(1-taunew(L)*taunew(L))   ! new chijG
             enddo
          else !if(model==2) then
             do L=1,3
                chijGnew(L)=chi0+dabs(taunew(L))                ! new chijG
             enddo
          endif
! chiju(1) = chiu_i1, chiju(2)= chiu_i2, chiju(3)= chiu_i3
! chijv(1) = chiv_i1, chiju(2)= chiv_i2, chijv(3)= chiv_i3
          do L=1,3
            chijunew(L)=chi0+dabs(taunew(L))
            chijvnew(L)=chi0+dsqrt_zero_include(1-taunew(L)*taunew(L))
          enddo
! k=1;
!--------------------
     if(k==1) then  ! no km1 direction
!--------------------
! H1  new - old
          dH1 =  (chijGnew(1) / (chijGnew(2)*chijGnew(3)) - chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) ) * (ell2(1)*2)  &  ! bond (1,i,j,k) & bond (1,im1,j,k)
               + (chijGnew(2) / (chijGnew(1)*chijGnew(3)) - chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) ) * (ell2(2)*2)  &  ! bond (2,i,j,k) & bond (2,i,jm1,k)
            + 2* (chijGnew(3) / (chijGnew(1)*chijGnew(2)) - chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) ) * ell2(3)         ! bond (3,i,j,k)
          dH1 = 2*dH1            !  2(4) identical contributions from 2(4) different cubes sharing  bond L=1,2 (L=3)
! HuD  new - old
          dHuD=  (chijunew(1) / (chijunew(2)*chijunew(3)) - chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) ) * (diffu(1,i,j,k)+diffu(1,im1,j,k))  & 
               + (chijunew(2) / (chijunew(1)*chijunew(3)) - chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) ) * (diffu(2,i,j,k)+diffu(2,i,jm1,k))  &
            + 2* (chijunew(3) / (chijunew(1)*chijunew(2)) - chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) ) * diffu(3,i,j,k)
          dHuD= 2*dHuD           !  2(4) identical contributions from 2(4) different cubes sharing bond L=1,2 (L=3)
! HvD  new - old
          dHvD=  (chijvnew(1) / (chijvnew(2)*chijvnew(3)) - chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) ) * (diffv(1,i,j,k)+diffv(1,im1,j,k))  & 
               + (chijvnew(2) / (chijvnew(1)*chijvnew(3)) - chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) ) * (diffv(2,i,j,k)+diffv(2,i,jm1,k))  &
            + 2* (chijvnew(3) / (chijvnew(1)*chijvnew(2)) - chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) ) * diffv(3,i,j,k)
          dHvD= 2*dHvD           !  2(4) identical contributions from 2(4) different cubes sharing bond L=1,2 (L=3)
! Htau(new)
          tauxp=0; tauyp=0; tauzp=0; tauxm=0; tauym=0;         
          do L=1,3
             tauxp = tauxp + taunew(L)*tau(L,ip1,j,k); tauyp = tauyp + taunew(L)*tau(L,i,jp1,k); tauzp = tauzp + taunew(L)*tau(L,i,j,kp1)
             tauxm = tauxm + taunew(L)*tau(L,im1,j,k); tauym = tauym + taunew(L)*tau(L,i,jm1,k); 
          enddo
          dHtau = - tauxp*tauxp - tauxm*tauxm - tauyp*tauyp - tauym*tauym - tauzp*tauzp !
! Htau(new)-Htau(old)
          tauxp=0; tauyp=0; tauzp=0;  tauxm=0; tauym=0;        
          do L=1,3
             tauxp = tauxp + tau(L,i,j,k)*tau(L,ip1,j,k); tauyp = tauyp + tau(L,i,j,k)*tau(L,i,jp1,k); tauzp = tauzp + tau(L,i,j,k)*tau(L,i,j,kp1)
             tauxm = tauxm + tau(L,i,j,k)*tau(L,im1,j,k); tauym = tauym + tau(L,i,j,k)*tau(L,i,jm1,k); 
          enddo
          dHtau = dHtau + tauxp*tauxp + tauxm*tauxm + tauyp*tauyp + tauym*tauym + tauzp*tauzp !
!--------------------
     elseif(k==nz) then  ! np kp1 direction
!--------------------
! H1  new - old
          dH1 =  (chijGnew(1) / (chijGnew(2)*chijGnew(3)) - chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) ) * (ell2(1)*2)  &  ! bond (1,i,j,k) & bond (1,im1,j,k)
               + (chijGnew(2) / (chijGnew(1)*chijGnew(3)) - chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) ) * (ell2(2)*2)  &  ! bond (2,i,j,k) & bond (2,i,jm1,k)
            + 2* (chijGnew(3) / (chijGnew(1)*chijGnew(2)) - chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) ) * ell2(3)     ! bond (3,i,j,km1)
          dH1 = 2*dH1            !  2(4) identical contributions from 4 different cubes sharing bond L=1,2 (L=3)

! HuD  new - old
          dHuD=  (chijunew(1) / (chijunew(2)*chijunew(3)) - chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) ) * (diffu(1,i,j,k)+diffu(1,im1,j,k))  & 
               + (chijunew(2) / (chijunew(1)*chijunew(3)) - chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) ) * (diffu(2,i,j,k)+diffu(2,i,jm1,k))  &
            + 2* (chijunew(3) / (chijunew(1)*chijunew(2)) - chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) ) * diffu(3,i,j,km1)
          dHuD= 2*dHuD           !  2(4) identical contributions from 4 different cubes sharing bond L=1,2 (L=3)

! HvD  new - old
          dHvD=  (chijvnew(1) / (chijvnew(2)*chijvnew(3)) - chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) ) * (diffv(1,i,j,k)+diffv(1,im1,j,k))  & 
               + (chijvnew(2) / (chijvnew(1)*chijvnew(3)) - chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) ) * (diffv(2,i,j,k)+diffv(2,i,jm1,k))  &
            + 2* (chijvnew(3) / (chijvnew(1)*chijvnew(2)) - chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) ) * diffv(3,i,j,km1)
          dHvD= 2*dHvD           !  2(4) identical contributions from 4 different cubes sharing bond L=1,2 (L=3)
! Htau(new)
          tauxp=0; tauyp=0;           tauxm=0; tauym=0; tauzm=0
          do L=1,3
             tauxp = tauxp + taunew(L)*tau(L,ip1,j,k); tauyp = tauyp + taunew(L)*tau(L,i,jp1,k); !
             tauxm = tauxm + taunew(L)*tau(L,im1,j,k); tauym = tauym + taunew(L)*tau(L,i,jm1,k); tauzm = tauzm + taunew(L)*tau(L,i,j,km1)
          enddo
          dHtau = - tauxp*tauxp - tauxm*tauxm - tauyp*tauyp - tauym*tauym            - tauzm*tauzm 
! Htau(new)-Htau(old)
          tauxp=0; tauyp=0;           tauxm=0; tauym=0; tauzm=0
          do L=1,3
             tauxp = tauxp + tau(L,i,j,k)*tau(L,ip1,j,k); tauyp = tauyp + tau(L,i,j,k)*tau(L,i,jp1,k); ! 
             tauxm = tauxm + tau(L,i,j,k)*tau(L,im1,j,k); tauym = tauym + tau(L,i,j,k)*tau(L,i,jm1,k); tauzm = tauzm + tau(L,i,j,k)*tau(L,i,j,km1)
          enddo
          dHtau = dHtau + tauxp*tauxp + tauxm*tauxm + tauyp*tauyp + tauym*tauym             + tauzm*tauzm 
!--------------------
     else ! (1<k<nz)
!--------------------
! H1  new - old
          dH1 =  (chijGnew(1) / (chijGnew(2)*chijGnew(3)) - chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) ) * (ell2(1)*2)  &  ! bond (1,i,j,k) & bond (1,im1,j,k)
               + (chijGnew(2) / (chijGnew(1)*chijGnew(3)) - chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) ) * (ell2(2)*2)  &  ! bond (2,i,j,k) & bond (2,i,jm1,k)
               + (chijGnew(3) / (chijGnew(1)*chijGnew(2)) - chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) ) * (ell2(3)*2)     ! bond (3,i,j,k) & bond (3,i,j,km1)
          dH1 = 4*dH1            !  4 identical contributions from 4 different cubes sharing bond L=1,2,3
! HuD  new - old
          dHuD=  (chijunew(1) / (chijunew(2)*chijunew(3)) - chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) ) * (diffu(1,i,j,k)+diffu(1,im1,j,k))  & 
               + (chijunew(2) / (chijunew(1)*chijunew(3)) - chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) ) * (diffu(2,i,j,k)+diffu(2,i,jm1,k))  &
               + (chijunew(3) / (chijunew(1)*chijunew(2)) - chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) ) * (diffu(3,i,j,k)+diffu(3,i,j,km1))
          dHuD= 4*dHuD           !  4 identical contributions from 4 different cubes sharing bond L=1,2,3
! HvD  new - old
          dHvD=  (chijvnew(1) / (chijvnew(2)*chijvnew(3)) - chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) ) * (diffv(1,i,j,k)+diffv(1,im1,j,k))  & 
               + (chijvnew(2) / (chijvnew(1)*chijvnew(3)) - chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) ) * (diffv(2,i,j,k)+diffv(2,i,jm1,k))  &
               + (chijvnew(3) / (chijvnew(1)*chijvnew(2)) - chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) ) * (diffv(3,i,j,k)+diffv(3,i,j,km1))
          dHvD= 4*dHvD           !  4 identical contributions from 4 different cubes sharing bond L=1,2,3
! Htau(new)
          tauxp=0; tauyp=0; tauzp=0;  tauxm=0; tauym=0; tauzm=0
          do L=1,3
             tauxp = tauxp + taunew(L)*tau(L,ip1,j,k); tauyp = tauyp + taunew(L)*tau(L,i,jp1,k); tauzp = tauzp + taunew(L)*tau(L,i,j,kp1)
             tauxm = tauxm + taunew(L)*tau(L,im1,j,k); tauym = tauym + taunew(L)*tau(L,i,jm1,k); tauzm = tauzm + taunew(L)*tau(L,i,j,km1)
          enddo
          dHtau = - tauxp*tauxp - tauxm*tauxm - tauyp*tauyp - tauym*tauym - tauzp*tauzp - tauzm*tauzm 
! Htau(new)-Htau(old)
          tauxp=0; tauyp=0; tauzp=0;  tauxm=0; tauym=0; tauzm=0
          do L=1,3
             tauxp = tauxp + tau(L,i,j,k)*tau(L,ip1,j,k); tauyp = tauyp + tau(L,i,j,k)*tau(L,i,jp1,k); tauzp = tauzp + tau(L,i,j,k)*tau(L,i,j,kp1)
             tauxm = tauxm + tau(L,i,j,k)*tau(L,im1,j,k); tauym = tauym + tau(L,i,j,k)*tau(L,i,jm1,k); tauzm = tauzm + tau(L,i,j,k)*tau(L,i,j,km1)
          enddo
          dHtau = dHtau + tauxp*tauxp + tauxm*tauxm + tauyp*tauyp + tauym*tauym + tauzp*tauzp + tauzm*tauzm 
!--------------------
       endif
!--------------------
       dH1  = barGammaG * dH1
       dHuD = barGammau * dHuD
       dHvD = barGammav * dHvD
       dHtau = 1.5 * dHtau

! change of the total energy due to the change of tau at (i,j,k)
         dH = dH1  + ramda*dHtau + ( Du*dHuD - (Dv/gamma)*dHvD )
!      write(*,*) Ifconvergent,      i,j,k,dh1,ramda*dHtau,Du*dHuD-(Dv/gamma)*dHvD 
!  Metroplise MC
!         if(dH < 0.0D0) goto 55
!         if( genrand_res53 () > DEXP(-dH) ) goto 99
     if(dH < 0.0d0 .or. genrand_res53 () < DEXP(-dH)) then
!55 continue
! replace tau etc  with the new ones
         acceptance=acceptance+1
         DO L=1,3
            tau(L,i,j,k)=taunew(L)
            chijG(L,i,j,k)=chijGnew(L)
            chiju(L,i,j,k)=chijunew(L)
            chijv(L,i,j,k)=chijvnew(L)
         ENDDO
!99 continue
      endif
    enddo; enddo; enddo;
    acceptance=acceptance/(nx*ny*nz)

   return
   end 



  subroutine monitoring
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration

!
!  this subroutine can be used to calculate physical quantities
!  => to obtain the accurate data, the mean value calculation is necessary
!  => to get the mean values, nitr should be increased to eg. nitr=100 
!  => the output data by subroutine output can be used for the data analyses
!  => data anayses program can be written by yourself
!  
   H1=0; GammaGx=0; GammaGy=0; GammaGz=0; GammaG=0        ! H1    Gaussisn bond potential
   HuD=0; Gammaux=0; Gammauy=0; Gammauz=0; Gammau=0       ! HuD  diffusion energy of u
   HvD=0; Gammavx=0; Gammavy=0; Gammavz=0; Gammav=0       ! HvD  diffusion energy of v
   Htau=0;                                     ! Htau correlation energy of tau
   Qtaux=0;  Qtauy=0                           ! order parameter of tau along x,y directions
   GammaGxH1x=0                                ! x-component of H1 for sigmax (surface tensionalong x-direction)
                                               !   and entropy calculation
   HuR=0;  HvR=0                               ! reaction terms for entropy calculation
                                               !   => not included because of the reason written below
!----------------
!  avtau=0
!    DO k=1,nz
!      kp1=k+1
!      DO j=1,ny
!        jp1=iNext(j)
!        DO i=1,nx
!          ip1=jNext(i)
!        x1=0; x2=0; x3=0
!        if (k<nz) then
!           do L=1,3
!              x1=x1+tau(L,i,j,k)*tau(L,ip1,j,k)
!              x2=x2+tau(L,i,j,k)*tau(L,i,jp1,k)
!              x3=x3+tau(L,i,j,k)*tau(L,i,j,kp1)
!           enddo
!           avtau=avtau+1.5d0*(3-x1*x1-x2*x2-x3*x3)
!        else !if(k==nz) then
!           do L=1,3
!              x1=x1+tau(L,i,j,k)*tau(L,ip1,j,k)
!              x2=x2+tau(L,i,j,k)*tau(L,i,jp1,k)
!           enddo
!           avtau=avtau+1.5d0*(2-x1*x1-x2*x2)
!        endif
!     enddo; enddo; enddo
!     avtau=avtau/NB

!----------------
     do k=1,nz; kp1=k+1
     do j=1,ny
        jp1=jnext(j)
       do i=1,nx
          ip1=inext(i)
!------------------------
        if(k == 1) then
!------------------------
! H1
          Gx = chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) + chijG(1,ip1,j,k) / (chijG(2,ip1,j,k)*chijG(3,ip1,j,k))
          Gy = chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) + chijG(2,i,jp1,k) / (chijG(1,i,jp1,k)*chijG(3,i,jp1,k))
          Gz = chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) + chijG(3,i,j,kp1) / (chijG(1,i,j,kp1)*chijG(2,i,j,kp1))
          Gx = 2*Gx;  Gy = 2*Gy;  Gz = 4*Gz
          GammaGx = GammaGx + Gx
          GammaGy = GammaGy + Gy
          GammaGz = GammaGz + Gz
          GammaG = GammaG + Gx + Gy + Gz
          H1 =  H1 + Gx*ell2(1) + Gy*ell2(2) + Gz*ell2(3)
! GammaGxH1x: x-component of H1  
          GammaGxH1x = GammaGxH1x + Gx*ell2(1) 
! HuD
          Gux = chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k) / (chiju(2,ip1,j,k)*chiju(3,ip1,j,k))
          Guy = chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k) / (chiju(1,i,jp1,k)*chiju(3,i,jp1,k))
          Guz = chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1) / (chiju(1,i,j,kp1)*chiju(2,i,j,kp1))
          Gux = 2*Gux;  Guy = 2*Guy;  Guz = 4*Guz
          Gammaux = Gammaux + Gux
          Gammauy = Gammauy + Guy
          Gammauz = Gammauz + Guz
          Gammau = Gammau + Gux + Guy + Guz
          HuD =  HuD + Gux*diffu(1,i,j,k) + Guy*diffu(2,i,j,k) + Guz*diffu(3,i,j,k)
! HuR
          HuR = HuR + (u(i,j,k)**2 - 0.5*u(i,j,k)**4 - u(i,j,k)*v(i,j,k))
! HvD
          Gvx = chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k) / (chijv(2,ip1,j,k)*chijv(3,ip1,j,k))
          Gvy = chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k) / (chijv(1,i,jp1,k)*chijv(3,i,jp1,k))
          Gvz = chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1) / (chijv(1,i,j,kp1)*chijv(2,i,j,kp1))
          Gvx = 2*Gvx;  Gvy = 2*Gvy;  Gvz = 4*Gvz
          Gammavx = Gammavx + Gvx
          Gammavy = Gammavy + Gvy
          Gammavz = Gammavz + Gvz
          Gammav = Gammav + Gvx + Gvy + Gvz
          HvD =  HvD + Gvx*diffv(1,i,j,k) + Gvy*diffv(2,i,j,k) + Gvz*diffv(3,i,j,k)
! HvR
          HvR = HvR +  (u(i,j,k)*v(i,j,k) - alpha*v(i,j,k)**2)
! Htau
          Htau = Htau + 1 - (tau(1,i,j,k)*tau(1,ip1,j,k) + tau(2,i,j,k)*tau(2,ip1,j,k) + tau(3,i,j,k)*tau(3,ip1,j,k))**2 &
                      + 1 - (tau(1,i,j,k)*tau(1,i,jp1,k) + tau(2,i,j,k)*tau(2,i,jp1,k) + tau(3,i,j,k)*tau(3,i,jp1,k))**2 &
                      + 1 - (tau(1,i,j,k)*tau(1,i,j,kp1) + tau(2,i,j,k)*tau(2,i,j,kp1) + tau(3,i,j,k)*tau(3,i,j,kp1))**2
! Qtaux,Qtauy
          Qtaux = Qtaux + tau(1,i,j,k)**2
          Qtauy = Qtauy + tau(2,i,j,k)**2
!------------------------
        elseif (k < nz)  then 
!------------------------
! H1
          Gx = chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) + chijG(1,ip1,j,k) / (chijG(2,ip1,j,k)*chijG(3,ip1,j,k))
          Gy = chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) + chijG(2,i,jp1,k) / (chijG(1,i,jp1,k)*chijG(3,i,jp1,k))
          Gz = chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k)) + chijG(3,i,j,kp1) / (chijG(1,i,j,kp1)*chijG(2,i,j,kp1))
          Gx = 4*Gx;  Gy = 4*Gy;  Gz = 4*Gz
          GammaGx = GammaGx + Gx
          GammaGy = GammaGy + Gy
          GammaGz = GammaGz + Gz
          GammaG = GammaG + Gx + Gy + Gz
          H1 =  H1 + Gx*ell2(1) + Gy*ell2(2) + Gz*ell2(3)
! GammaGxH1x: x-component of H1  
          GammaGxH1x = GammaGxH1x + Gx*ell2(1) 
! HuD
          Gux = chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k) / (chiju(2,ip1,j,k)*chiju(3,ip1,j,k))
          Guy = chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k) / (chiju(1,i,jp1,k)*chiju(3,i,jp1,k))
          Guz = chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1) / (chiju(1,i,j,kp1)*chiju(2,i,j,kp1))
          Gux = 4*Gux;  Guy = 4*Guy;  Guz = 4*Guz
          Gammaux = Gammaux + Gux
          Gammauy = Gammauy + Guy
          Gammauz = Gammauz + Guz
          Gammau = Gammau + Gux + Guy + Guz
          HuD =  HuD + Gux*diffu(1,i,j,k) + Guy*diffu(2,i,j,k) + Guz*diffu(3,i,j,k)
! HuR
          HuR = HuR +  (u(i,j,k)**2 - 0.5*u(i,j,k)**4 - u(i,j,k)*v(i,j,k))
! HvD
          Gvx = chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k) / (chijv(2,ip1,j,k)*chijv(3,ip1,j,k))
          Gvy = chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k) / (chijv(1,i,jp1,k)*chijv(3,i,jp1,k))
          Gvz = chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1) / (chijv(1,i,j,kp1)*chijv(2,i,j,kp1))
          Gvx = 4*Gvx;  Gvy = 4*Gvy;  Gvz = 4*Gvz
          Gammavx = Gammavx + Gvx
          Gammavy = Gammavy + Gvy
          Gammavz = Gammavz + Gvz
          Gammav = Gammav + Gvx + Gvy + Gvz
          HvD =  HvD + Gvx*diffv(1,i,j,k) + Gvy*diffv(2,i,j,k) + Gvz*diffv(3,i,j,k)
! HvR
          HvR = HvR + (u(i,j,k)*v(i,j,k) - alpha*v(i,j,k)**2)
! Htau
          Htau = Htau + 1 - (tau(1,i,j,k)*tau(1,ip1,j,k) + tau(2,i,j,k)*tau(2,ip1,j,k) + tau(3,i,j,k)*tau(3,ip1,j,k))**2 &
                      + 1 - (tau(1,i,j,k)*tau(1,i,jp1,k) + tau(2,i,j,k)*tau(2,i,jp1,k) + tau(3,i,j,k)*tau(3,i,jp1,k))**2 &
                      + 1 - (tau(1,i,j,k)*tau(1,i,j,kp1) + tau(2,i,j,k)*tau(2,i,j,kp1) + tau(3,i,j,k)*tau(3,i,j,kp1))**2
! Qtaux,Qtauy
          Qtaux = Qtaux + tau(1,i,j,k)**2
          Qtauy = Qtauy + tau(2,i,j,k)**2
!------------------------
        elseif (k==nz)  then ! no kp1 direction
!------------------------
! H1
          Gx = chijG(1,i,j,k) / (chijG(2,i,j,k)*chijG(3,i,j,k)) + chijG(1,ip1,j,k) / (chijG(2,ip1,j,k)*chijG(3,ip1,j,k))
          Gy = chijG(2,i,j,k) / (chijG(1,i,j,k)*chijG(3,i,j,k)) + chijG(2,i,jp1,k) / (chijG(1,i,jp1,k)*chijG(3,i,jp1,k))
!          Gz = chijG(3,i,j,k) / (chijG(1,i,j,k)*chijG(2,i,j,k))  + chijG(3,i,j,kp1) / (chijG(1,i,j,kp1)*chijG(2,i,j,kp1))
          Gx = 2*Gx;  Gy = 2*Gy;
          GammaGx = GammaGx + Gx
          GammaGy = GammaGy + Gy
!          GammaGz = GammaGz + Gz
          GammaG = GammaG + Gx + Gy
          H1 =  H1 + Gx*ell2(1) + Gy*ell2(2)
! GammaGxH1x: x-component of H1  
          GammaGxH1x = GammaGxH1x + Gx*ell2(1) 
! HuD
          Gux = chiju(1,i,j,k) / (chiju(2,i,j,k)*chiju(3,i,j,k)) + chiju(1,ip1,j,k) / (chiju(2,ip1,j,k)*chiju(3,ip1,j,k))
          Guy = chiju(2,i,j,k) / (chiju(1,i,j,k)*chiju(3,i,j,k)) + chiju(2,i,jp1,k) / (chiju(1,i,jp1,k)*chiju(3,i,jp1,k))
!          Guz = chiju(3,i,j,k) / (chiju(1,i,j,k)*chiju(2,i,j,k)) + chiju(3,i,j,kp1) / (chiju(1,i,j,kp1)*chiju(2,i,j,kp1))
          Gux = 2*Gux;  Guy = 2*Guy;
          Gammaux = Gammaux + Gux
          Gammauy = Gammauy + Guy
!          Gammauz = Gammauz + Guz
          Gammau = Gammau + Gux + Guy
          HuD =  HuD + Gux*diffu(1,i,j,k) + Guy*diffu(2,i,j,k)
! HuR
          HuR = HuR + (u(i,j,k)**2 - 0.5*u(i,j,k)**4 - u(i,j,k)*v(i,j,k))
! HvD
          Gvx = chijv(1,i,j,k) / (chijv(2,i,j,k)*chijv(3,i,j,k)) + chijv(1,ip1,j,k) / (chijv(2,ip1,j,k)*chijv(3,ip1,j,k))
          Gvy = chijv(2,i,j,k) / (chijv(1,i,j,k)*chijv(3,i,j,k)) + chijv(2,i,jp1,k) / (chijv(1,i,jp1,k)*chijv(3,i,jp1,k))
!          Gvz = chijv(3,i,j,k) / (chijv(1,i,j,k)*chijv(2,i,j,k)) + chijv(3,i,j,kp1) / (chijv(1,i,j,kp1)*chijv(2,i,j,kp1))
          Gvx = 2*Gvx;  Gvy = 2*Gvy; 
          Gammavx = Gammavx + Gvx
          Gammavy = Gammavy + Gvy
!          Gammavz = Gammavz + Gvz
          Gammav = Gammav + Gvx + Gvy
          HvD =  HvD + Gvx*diffv(1,i,j,k) + Gvy*diffv(2,i,j,k)
! HvR
          HvR = HvR +  (u(i,j,k)*v(i,j,k) - alpha*v(i,j,k)**2)
! Htau
          Htau = Htau + 1 - (tau(1,i,j,k)*tau(1,ip1,j,k) + tau(2,i,j,k)*tau(2,ip1,j,k) + tau(3,i,j,k)*tau(3,ip1,j,k))**2 &
                      + 1 - (tau(1,i,j,k)*tau(1,i,jp1,k) + tau(2,i,j,k)*tau(2,i,jp1,k) + tau(3,i,j,k)*tau(3,i,jp1,k))**2
!                      + 1 - (tau(1,i,j,k)*tau(1,i,j,kp1) + tau(2,i,j,k)*tau(2,i,j,kp1) + tau(3,i,j,k)*tau(3,i,j,kp1))**2
! Qtaux,Qtauy
          Qtaux = Qtaux + tau(1,i,j,k)**2
          Qtauy = Qtauy + tau(2,i,j,k)**2
!------------------------
        endif
!------------------------
       enddo
     enddo; enddo
! H1
     GammaGx = barGammaG*GammaGx/NBx;  GammaGy = barGammaG*GammaGy/NBy;  GammaGz = barGammaG*GammaGz/NBz;   GammaG = barGammaG*GammaG/NB;
     H1 = barGammaG * H1 / NB 
! HuD
     Gammaux = barGammau*Gammaux/NBx;  Gammauy = barGammau*Gammauy/NBy;  Gammauz = barGammau*Gammauz/NBz;   Gammau = barGammau*Gammau/NB;
     HuD = barGammau * HuD / NB 
! HvD
     Gammavx = barGammav*Gammavx/NBx;  Gammavy = barGammav*Gammavy/NBy;  Gammavz = barGammav*Gammavz/NBz;   Gammav = barGammav*Gammav/NB;
     HvD = barGammav * HvD / NB 
! Htau
     Htau = 1.5 * Htau / NB
! Qtaux,Qtauy
     Qtaux = 1.5* (Qtaux / (nx*ny*nz) - 1.0d0/3)
     Qtauy = 1.5* (Qtauy / (nx*ny*nz) - 1.0d0/3)
! sigmax ; surface tension
     Volume = (nx-1)*(ny-1)*(nz-1)*a_lattspacing*a_lattspacing*a_lattspacing
     GammaGxH1x = barGammaG * GammaGxH1x
     sigmax = dsqrt(2*GammaGxH1x / Volume)
     Free=sigmaX*sigmaX
! entropy
     Hu = Du*HuD * NB !- HuR    !  HuR is removed because HuR is not included in the total Hamiltonian for the update of tau
     Hv = Dv*HvD * NB !- HvR    !  HvR is removed because HvR is not included in the total Hamiltonian for the update of tau
     entropy = (H1 * NB + ramda*Htau * NB + (Hu - Hv/gamma) -2*GammaGxH1x) / Volume

    if(Ifconvergent < nmc) then
              write(*,*) ' with MC'
    else
              write(*,*) ' without MC'
    endif

    write(*,11) Ifconvergent,R_deformation,ramda,acceptance,convergentU,convergentV
    write(*,12) GammaGx,GammaGy,GammaG
    write(*,13) Gammaux,Gammauy,Gammau
     write(*,14) Gammavx,Gammavy,Gammav
     write(*,15) H1,HuD,HvD
     write(*,16) Htau,Qtaux,Qtauy
     write(*,17) sigmax,entropy,Free
11  format('iteration, R, ramda, acceptance, convergentU, convergentV=',I9,3F6.3,2D15.6)
12  format('GammaGx. GammGy,  GammaG = ',3F8.4)
13  format('Dux.     Duy,     Du     = ',3F8.4)
14  format('Dvx.     Dvy,     Dv     = ',3F8.4)
15  format('h1,      huD,     hvD    = ',F8.4, 2F8.5)
16  format('ht,      qtx,     qty    = ',3F8.4)
17  format('tension(x), entro,  free =  ',3F8.4)
  return
  end



  subroutine output (iteration)
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  if(iteration==1) then
    open (1,file='converfgent_config_2D_square.out',form='unformatted')
    write(1) dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  endif

  do k=1,nz
  do j=1,ny
    write(1) (u(i,j,k),i=1,nx)
    write(1) (v(i,j,k),i=1,nx)
    write(1) (tau(1,i,j,k),i=1,nx)
    write(1) (tau(2,i,j,k),i=1,nx)
  enddo; enddo

  if(iteration==nitr) close(1)
  return
  end


  subroutine graphics (iteration)
  implicit double precision (a-h,o-z)
  PARAMETER (mm=48,mz=8)
  common /input_parameter_integer/ nx, ny, nz, NB,NBx,NBy,NBz, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(3),  u(mm,mm,mz), v(mm,mm,mz), tau(3,mm,mm,mz), chijG(3,mm,mm,mz), chiju(3,mm,mm,mz), chijv(3,mm,mm,mz) &
                   ,barGammaG, barGammau, barGammav, diffu(3,mm,mm,mz), diffv(3,mm,mm,mz)
  data Nfile / 0/
  integer filnum(15)
  character fname(15)*30,ch3*3
  
  return   !  remove this line  or comment out  if you want to use this subroutine

      FNAME(1)='data/vert' ; FILNUM(1)=11     !  all vertices
      FNAME(2)='data/bond' ; FILNUM(2)=12     !  all bonds
      FNAME(3)='data/plaq' ; FILNUM(3)=13     !  all squares
      FNAME(4)='data/phiu' ; FILNUM(4)=14     !  u
      FNAME(5)='data/phiv' ; FILNUM(5)=15     !  v
      FNAME(6)='data/fins' ; FILNUM(6)=16     !  tau
      MaxFile=6
      Nfile=Nfile+1
!      Nfile=1
      WRITE(CH3,111)NFILE
111   FORMAT(I3)
     do I=1,MaxFile
      IF(NFILE < 10) THEN
        FNAME(I)(10:10)=CH3(3:3)
      ELSEIF(NFILE < 100) THEN
        FNAME(I)(10:11)=CH3(2:3)
      ELSE
        FNAME(I)(10:12)=CH3
      ENDIF
     enddo
!-------------------------------------------------
     do I=1,MaxFile
       OPEN (FILNUM(I),FILE=FNAME(I),STATUS='UNKNOWN')
     enddo

!  for a normalization of u,v
    umax=-1.0D+12;  vmax=-1.0D+12
    umin=1.0D+12;  vmin=1.0D+12
        do k=1,nz; do j=1,ny; do i=1,nx
         if(u(i,j,k)>umax) umax=u(i,j,k)
         if(v(i,j,k)>vmax) vmax=v(i,j,k)
         if(u(i,j,k)<umin) umin=u(i,j,k)
         if(v(i,j,k)<vmin) vmin=v(i,j,k)
      enddo; enddo; enddo
!-------------------------------------------------
! vert
      ihalf=nx/2; jhalf=ny/2; khalf=nz/2

      do k=1,nz
        z=k-khalf
        z=a_lattspacing*z/dsqrt(R_deformation)
      do j=1,ny
        y=j-jhalf
        y=a_lattspacing*y/dsqrt(R_deformation)
       do i=1,nx
        x=i-ihalf
        x=a_lattspacing*x*R_deformation
         write(Filnum(1),*) x,y,z,0
     enddo; enddo; enddo
! bond
      do k=1,nz
        z=k-khalf; zp=k+1-khalf
        z=a_lattspacing*z/dsqrt(R_deformation); zp=a_lattspacing*zp/dsqrt(R_deformation)
      do j=1,ny; jp1=jNext(j)
        y=j-jhalf; yp=j+1-jhalf
        y=a_lattspacing*y/dsqrt(R_deformation); yp=a_lattspacing*yp/dsqrt(R_deformation)
       do i=1,nx; ip1=iNext(i)
        x=i-ihalf; xp=i+1-ihalf
        x=a_lattspacing*x*R_deformation; xp=a_lattspacing*xp*R_deformation
        if(i<nx) write(Filnum(2),*) x,y,z, xp,y,z,0
        if(j<ny) write(Filnum(2),*) x,y,z, x,yp,z,0
        if(k<nz) write(Filnum(2),*) x,y,z, x,y,zp,0
     enddo; enddo; enddo; 
! square
      do k=1,nz
        z=k-khalf; zp=k+1-khalf
        z=a_lattspacing*z/dsqrt(R_deformation); zp=a_lattspacing*zp/dsqrt(R_deformation)
      do j=1,ny; jp1=jNext(j)
        y=j-jhalf; yp=j+1-jhalf
        y=a_lattspacing*y/dsqrt(R_deformation); yp=a_lattspacing*yp/dsqrt(R_deformation)
       do i=1,nx; ip1=iNext(i)
        x=i-ihalf; xp=i+1-ihalf
        x=a_lattspacing*x*R_deformation; xp=a_lattspacing*xp*R_deformation
        if(i<nx .and. j<ny) write(Filnum(3),*) x,y,z, xp,y,z, xp,yp,z, x,yp,z,0
        if(i<nx .and. k<nz) write(Filnum(3),*) x,y,z, x,y,zp, xp,y,zp, xp,y,z,0
        if(j<ny .and. k<nz) write(Filnum(3),*) x,y,z, x,yp,z, x,yp,zp, x,y,zp,0
     enddo; enddo; enddo; 

! U, V
      do k=1,nz
        z=k-khalf
        z=a_lattspacing*z/dsqrt(R_deformation)
      do j=1,ny
        y=j-jhalf
        y=a_lattspacing*y/dsqrt(R_deformation)
       do i=1,nx; ip1=iNext(i)
        x=i-ihalf
        x=a_lattspacing*x*R_deformation
         coloru=(u(i,j,k)-umin) / (umax-umin)          !  normalized color (0 < coloru < 1)
         colorv=(v(i,j,k)-vmin) / (vmax-vmin)          !  normalized color (0 < colorv < 1)
        write(Filnum(4),*) x,y,z,coloru
        write(Filnum(5),*) x,y,z,colorv
     enddo; enddo; enddo
! tau
   scale=a_lattspacing
   dx=1.75*scale;
   IJmod=2
      do k=1,nz
        z=k-khalf
        z=a_lattspacing*z/dsqrt(R_deformation)
      do j=1,ny
        y=j-jhalf
        y=a_lattspacing*y/dsqrt(R_deformation)
       do i=1,nx
        x=i-ihalf
        x=a_lattspacing*x*R_deformation
        if(mod(i,IJmod)==0 .and. mod(j,IJmod)==0 .and. mod(k,IJmod)==0 ) then
          write(Filnum(6),*) x-dx*tau(1,i,j,k),y-dx*tau(2,i,j,k),z-dx*tau(3,i,j,k)+scale, &
                             x+dx*tau(1,i,j,k),y+dx*tau(2,i,j,k),z+dx*tau(3,i,j,k)+scale, 0
        endif
     enddo; enddo; enddo

     do i=1,MaxFile
       CLOSE (FILNUM(I))
     enddo

!  vertices at (i,j)

!  bonds along (L,i,j),  (L=1,2)

!  squares

!  normalized u

!  normalized v

!

!
  return
  end




==> TPs-non-fluctuating-regular-square.f90 <==
!
!  Random number generator module from Line 3 to Line 730
!  The Turing pattern simulation program begins after this module 
!____________________________________________________________________________
!===============================================
! SFMT for Fortran 90 (95?)
! file name : SFMT.f90
! auther : Atsushi ITO (Nagoya Univ.)
! version 20070501 (original c source version : 1.2)
!
!===============================================
!/** ORIGINAL_SOURCECODE *************************
! * @file  SFMT.c
! * @brief SIMD oriented Fast Mersenne Twister(SFMT)
! *
! * @author Mutsuo Saito (Hiroshima University)
! * @author Makoto Matsumoto (Hiroshima University)
! *
! * Copyright (C) 2006,2007 Mutsuo Saito, Makoto Matsumoto and Hiroshima
! * University. All rights reserved.
! *
! * The new BSD License is applied to this software, see LICENSE.txt
! */

module MOD_SFMT
    implicit none
!/*-----------------
!  BASIC DEFINITIONS
!  -----------------*/
!/** Mersenne Exponent. The period of the sequence 
! *  is a multiple of 2^MEXP-1.
! * #define MEXP 19937 */
!/** SFMT generator has an internal state array of 128-bit integers,
! * and N is its size. */
    integer,parameter:: MEXP = 19937
    integer,parameter:: N = (MEXP / 128 + 1)
!/** N32 is the size of internal state array when regarded as an array
! * of 32-bit integers.*/
    integer,parameter:: N32 = (N * 4)
!/** N64 is the size of internal state array when regarded as an array
! * of 64-bit integers.*/
    integer,parameter:: N64 = (N * 2)
    
    integer*4:: psfmt32(0:N32-1)
    integer*8:: psfmt64(0:N64-1)
    integer:: idx
    integer:: initialized = 0

!====for MEXP == 19937
    integer,parameter:: POS1 = 122
    integer,parameter:: SL1 = 18
    integer,parameter:: SL2 = 1
    integer,parameter:: SR1 = 11
    integer,parameter:: SR2 = 1
!   integer,parameter:: MSK1 =      ! = 0x001fffefU = 0xdfffffefU
!   integer,parameter:: MSK2 =      ! = 0x001ecb7fU = 0xddfecb7fU
!   integer,parameter:: MSK3 =      ! = 0x001affffU = 0xbffaffffU
!   integer,parameter:: MSK4 =      ! = 0x001ffff6U = 0xbffffff6U
    integer*8,parameter:: MSK12 = 8667995624701935_8    ! = 0x001ecb7f001fffefU
    integer*8,parameter:: MSK34 = 9007156306837503_8    ! = 0x001ffff6001affffU
    integer*8,parameter:: MSK_L = 70364449226751_8  ! = 0x00003fff00003fffU
    integer*4,parameter:: PARITY1 = 1
    integer*4,parameter:: PARITY2 = 0
    integer*4,parameter:: PARITY3 = 0
    integer*4,parameter:: PARITY4 = 331998852
!#define ALTI_SL2_PERM \
!(vector unsigned char)(1,2,3,23,5,6,7,0,9,10,11,4,13,14,15,8)
!#define ALTI_SL2_PERM64 \
!(vector unsigned char)(1,2,3,4,5,6,7,31,9,10,11,12,13,14,15,0)
!#define ALTI_SR2_PERM \
!(vector unsigned char)(7,0,1,2,11,4,5,6,15,8,9,10,17,12,13,14)
!#define ALTI_SR2_PERM64 \
!(vector unsigned char)(15,0,1,2,3,4,5,6,17,8,9,10,11,12,13,14)
!#define IDSTR  "SFMT-19937:122-18-1-11-1:dfffffef-ddfecb7f-bffaffff-bffffff6"
    
    integer*4:: parity(0:3)= (/PARITY1, PARITY2, PARITY3, PARITY4/)

end module

!#include <string.h>
!#include <assert.h>
!#include "SFMT.h"
!#include "SFMT-params.h"
!
!#if defined(ALTIVEC)
!  #include "SFMT-alti.h"
!#elif defined(SSE2)
!  #include "SFMT-sse2.h"
!#else
!/*------------------------------------------
!  128-bit SIMD like data type for standard C
!  ------------------------------------------*/
!/** 128-bit data structure */
!struct W128_T {
!    uint32_t u[4];
!};
!
!/** 128-bit data type */
!typedef struct W128_T w128_t;
!
!#endif
!
!/*--------------------------------------
!  FILE GLOBAL VARIABLES
!  internal state, index counter and flag 
!  --------------------------------------*/
!/** the 128-bit internal state array */
!static w128_t sfmt[N];
!/** the 32bit integer pointer to the 128-bit internal state array */
!static uint32_t *psfmt32 = &sfmt[0].u[0];
!#if !defined(BIG_ENDIAN64) || defined(ONLY64)
!/** the 64bit integer pointer to the 128-bit internal state array */
!static uint64_t *psfmt64 = (uint64_t *)&sfmt[0].u[0];
!#endif
!/** index counter to the 32-bit internal state array */
!static int idx;
!/** a flag: it is 0 if and only if the internal state is not yet
! * initialized. */
!static int initialized = 0;
!/** a parity check vector which certificate the period of 2^{MEXP} */
!static uint32_t parity[4] = {PARITY1, PARITY2, PARITY3, PARITY4};
!
!/*----------------
!  STATIC FUNCTIONS
!  ----------------*/
!inline static int idxof(int i);
!inline static void rshift128(w128_t *out,  w128_t const *in, int shift);
!inline static void lshift128(w128_t *out,  w128_t const *in, int shift);
!inline static void gen_rand_all(void);
!inline static void gen_rand_array(w128_t array[], int size);
!inline static uint32_t func1(uint32_t x);
!inline static uint32_t func2(uint32_t x);
!static void period_certification(void);
!#if defined(BIG_ENDIAN64) && !defined(ONLY64)
!inline static void swap(w128_t array[], int size);
!#endif
!
!#if defined(ALTIVEC)
!  #include "SFMT-alti.c"
!#elif defined(SSE2)
!  #include "SFMT-sse2.c"
!#endif
!
!/**
! * This function simulate a 64-bit index of LITTLE ENDIAN 
! * in BIG ENDIAN machine.
! */
!#ifdef ONLY64
!inline static int idxof(int i) {
!    return i ^ 1;
!}
!#else
!inline static int idxof(int i) {
!integer function idxof(i)
!   integer,intent(in):: i
!   idxof = i
!end function
!    return i;
!}
!#endif
!/**
! * This function simulates SIMD 128-bit right shift by the standard C.
! * The 128-bit integer given in in is shifted by (shift * 8) bits.
! * This function simulates the LITTLE ENDIAN SIMD.
! * @param out the output of this function
! * @param in the 128-bit data to be shifted
! * @param shift the shift value
! */
!#ifdef ONLY64
!inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
!    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);
!
!    oh = th >> (shift * 8);
!    ol = tl >> (shift * 8);
!    ol |= th << (64 - shift * 8);
!    out->u[0] = (uint32_t)(ol >> 32);
!    out->u[1] = (uint32_t)ol;
!    out->u[2] = (uint32_t)(oh >> 32);
!    out->u[3] = (uint32_t)oh;
!}
!#else
!inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
subroutine rshift128(outTop, outBtm, inTop, inBtm, shift)
    implicit none
    integer*8,intent(out):: outTop, outBtm
    integer*8,intent(in):: inTop, inBtm
    integer:: shift
!   integer*8:: th, tl, oh, ol;
    
    outTop = ishft(inTop, -shift * 8)
    outBtm = ior(ishft(inTop, 64-shift * 8), ishft(inBtm, -shift * 8))
!   th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
!   tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);
!
!   oh = th >> (shift * 8);
!   ol = tl >> (shift * 8);
!   ol |= th << (64 - shift * 8);
!   out->u[1] = (uint32_t)(ol >> 32);
!   out->u[0] = (uint32_t)ol;
!   out->u[3] = (uint32_t)(oh >> 32);
!   out->u[2] = (uint32_t)oh;
end subroutine
!#endif
!/**
! * This function simulates SIMD 128-bit left shift by the standard C.
! * The 128-bit integer given in in is shifted by (shift * 8) bits.
! * This function simulates the LITTLE ENDIAN SIMD.
! * @param out the output of this function
! * @param in the 128-bit data to be shifted
! * @param shift the shift value
! */
!#ifdef ONLY64
!inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
!    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);
!
!    oh = th << (shift * 8);
!    ol = tl << (shift * 8);
!    oh |= tl >> (64 - shift * 8);
!    out->u[0] = (uint32_t)(ol >> 32);
!    out->u[1] = (uint32_t)ol;
!    out->u[2] = (uint32_t)(oh >> 32);
!    out->u[3] = (uint32_t)oh;
!}
!#else
!inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
subroutine lshift128(outTop, outBtm, inTop, inBtm, shift)
    implicit none
    integer*8,intent(out):: outTop, outBtm
    integer*8,intent(in):: inTop, inBtm
    integer:: shift
    
    outTop = ior(ishft(inTop, shift * 8), ishft(inBtm, shift * 8-64))
    outBtm = ishft(inBtm, shift * 8)
end subroutine
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
!    tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);
!
!    oh = th << (shift * 8);
!    ol = tl << (shift * 8);
!    oh |= tl >> (64 - shift * 8);
!    out->u[1] = (uint32_t)(ol >> 32);
!    out->u[0] = (uint32_t)ol;
!    out->u[3] = (uint32_t)(oh >> 32);
!    out->u[2] = (uint32_t)oh;
!}
!#endif
!
!/**
! * This function represents the recursion formula.
! * @param r output
! * @param a a 128-bit part of the internal state array
! * @param b a 128-bit part of the internal state array
! * @param c a 128-bit part of the internal state array
! * @param d a 128-bit part of the internal state array
! */
!#ifdef ONLY64
!inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
!               w128_t *d) {
!    w128_t x;
!    w128_t y;
!
!    lshift128(&x, a, SL2);
!    rshift128(&y, c, SR2);
!    r->u[0] = a->u[0] ^ x.u[0] ^ ((b->u[0] >> SR1) & MSK2) ^ y.u[0] 
!   ^ (d->u[0] << SL1);
!    r->u[1] = a->u[1] ^ x.u[1] ^ ((b->u[1] >> SR1) & MSK1) ^ y.u[1] 
!   ^ (d->u[1] << SL1);
!    r->u[2] = a->u[2] ^ x.u[2] ^ ((b->u[2] >> SR1) & MSK4) ^ y.u[2] 
!   ^ (d->u[2] << SL1);
!    r->u[3] = a->u[3] ^ x.u[3] ^ ((b->u[3] >> SR1) & MSK3) ^ y.u[3] 
!   ^ (d->u[3] << SL1);
!}
!#else
!inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
!               w128_t *d) {
subroutine do_recursion(rTop, rBtm, aTop, aBtm, bTop, bBtm, cTop, cBtm, dTop, dBtm)
    use MOD_SFMT
    implicit none
    
    integer*8,intent(out):: rTop, rBtm
    integer*8,intent(in):: aTop, aBtm, bTop, bBtm, cTop, cBtm, dTop, dBtm
!    w128_t x;
!    w128_t y;
    integer*8:: xTop, xBtm, yTop, yBtm
    
    call lshift128(xTop,xBtm, aTop,aBtm, SL2)
    call rshift128(ytop,yBtm, cTop,cBtm, SR2)
                            
    rBtm = ieor(aBtm, xBtm)
    rTop = ieor(aTop, xTop)
    rBtm = ieor(rBtm, iand(ishft(bBtm, -SR1), MSK12))
    rTop = ieor(rTop, iand(ishft(bTop, -SR1), MSK34))
    rBtm = ieor(rBtm, yBtm)
    rTop = ieor(rTop, yTop)
    rBtm = ieor(rBtm, ishft(iand(dBtm, MSK_L), SL1))
    rTop = ieor(rTop, ishft(iand(dTop, MSK_L), SL1))


end subroutine
!#endif
!
!#if (!defined(ALTIVEC)) && (!defined(SSE2))
!/**
! * This function fills the internal state array with pseudorandom
! * integers.
! */
subroutine gen_rand_all()
    use MOD_SFMT
    implicit none
    
    integer:: i
    integer*8:: r1Top, r1Btm, r2Top, r2Btm

    r1Btm = psfmt64(N64 - 4)
    r1Top = psfmt64(N64 - 3)
    r2Btm = psfmt64(N64 - 2)
    r2Top = psfmt64(N64 - 1)

    do i=0,N - POS1 - 1
         
        call do_recursion(psfmt64(i*2 + 1),psfmt64(i*2), psfmt64(i*2 + 1),psfmt64(i*2), psfmt64((i + POS1)*2+1), psfmt64((i + POS1)*2), r1Top, r1Btm, r2Top, r2Btm);
        r1Btm = r2Btm
        r1Top = r2Top
        r2Btm = psfmt64(i*2)
        r2Top = psfmt64(i*2 + 1)
        
    end do
    do i=N - POS1, N-1
        call do_recursion(psfmt64(i*2 + 1),psfmt64(i*2), psfmt64(i*2 + 1),psfmt64(i*2), psfmt64((i + POS1 - N)*2+1), psfmt64((i + POS1 - N)*2), r1Top, r1Btm, r2Top, r2Btm);
        r1Btm = r2Btm
        r1Top = r2Top
        r2Btm = psfmt64(i*2)
        r2Top = psfmt64(i*2 + 1)
    end do
end subroutine

!
!/**
! * This function fills the user-specified array with pseudorandom
! * integers.
! *
! * @param array an 128-bit array to be filled by pseudorandom numbers.  
! * @param size number of 128-bit pseudorandom numbers to be generated.
! */
!inline static void gen_rand_array(w128_t array[], int size) {
!    int i, j;
!    w128_t *r1, *r2;
!
!    r1 = &sfmt[N - 2];
!    r2 = &sfmt[N - 1];
!    for (i = 0; i < N - POS1; i++) {
!   do_recursion(&array[i], &sfmt[i], &sfmt[i + POS1], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (; i < N; i++) {
!   do_recursion(&array[i], &sfmt[i], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (; i < size - N; i++) {
!   do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (j = 0; j < 2 * N - size; j++) {
!   sfmt[j] = array[j + size - N];
!    }
!    for (; i < size; i++, j++) {
!   do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!   sfmt[j] = array[i];
!    }
!}
!#endif
!
!#if defined(BIG_ENDIAN64) && !defined(ONLY64) && !defined(ALTIVEC)
!inline static void swap(w128_t array[], int size) {
!    int i;
!    uint32_t x, y;
!
!    for (i = 0; i < size; i++) {
!   x = array[i].u[0];
!   y = array[i].u[2];
!   array[i].u[0] = array[i].u[1];
!   array[i].u[2] = array[i].u[3];
!   array[i].u[1] = x;
!   array[i].u[3] = y;
!    }
!}
!#endif
!/**
! * This function represents a function used in the initialization
! * by init_by_array
! * @param x 32-bit integer
! * @return 32-bit integer
! */
!static uint32_t func1(uint32_t x) {
!    return (x ^ (x >> 27)) * (uint32_t)1664525UL;
!}
!
!/**
! * This function represents a function used in the initialization
! * by init_by_array
! * @param x 32-bit integer
! * @return 32-bit integer
! */
!static uint32_t func2(uint32_t x) {
!    return (x ^ (x >> 27)) * (uint32_t)1566083941UL;
!}
!
!/**
! * This function certificate the period of 2^{MEXP}
! */
!static void period_certification(void) {
subroutine period_certification()
    use MOD_SFMT
    implicit none
    
    integer:: inner = 0
    integer:: i, j
    integer*4:: work

    do i = 0, 3
        work = iand(psfmt32(i), parity(i))
        do j = 0, 31
            inner = ieor(inner, iand(work, 1))
            work = ishft(work,-1)
        end do
    end do
!    /* check OK */
    if (inner == 1) return
    
    
!    /* check NG, and modification */
    do i = 0, 3
        work = 1;
        do j = 0, 31
            if (iand(work, parity(i)) /= 0) then
                psfmt32(i) = ieor(psfmt32(i), work)
                return
            end if
            work = ishft(work,1)
        end do
    end do
end subroutine

!
!/*----------------
!  PUBLIC FUNCTIONS
!  ----------------*/
!/**
! * This function returns the identification string.
! * The string shows the word size, the Mersenne exponent,
! * and all parameters of this generator.
! */
!char *get_idstring(void) {
!    return IDSTR;
!}
!
!/**
! * This function returns the minimum size of array used for \b
! * fill_array32() function.
! * @return minimum size of array used for fill_array32() function.
! */
!int get_min_array_size32(void) {
!    return N32;
!}
!
!/**
! * This function returns the minimum size of array used for \b
! * fill_array64() function.
! * @return minimum size of array used for fill_array64() function.
! */
!int get_min_array_size64(void) {
!    return N64;
!}
!
!#ifndef ONLY64
!/**
! * This function generates and returns 32-bit pseudorandom number.
! * init_gen_rand or init_by_array must be called before this function.
! * @return 32-bit pseudorandom number
! */
integer*4 function gen_rand32()
    use MOD_SFMT
    implicit none

    if(initialized==0)stop
    
    if (idx >= N32) then
        call gen_rand_all()
        idx = 0
    end if
    if (btest(idx,0))then
        gen_rand32 = ibits(psfmt64(idx/2),32,32)
    else
        gen_rand32 = ibits(psfmt64(idx/2),0,32)
    end if
    idx = idx + 1
end function
!#endif
!/**
! * This function generates and returns 64-bit pseudorandom number.
! * init_gen_rand or init_by_array must be called before this function.
! * The function gen_rand64 should not be called after gen_rand32,
! * unless an initialization is again executed. 
! * @return 64-bit pseudorandom number
! */
integer*8 function gen_rand64()
    use MOD_SFMT
    implicit none
    integer::i

!
    if (idx >= N32) then
        call gen_rand_all()
        idx = 0
    end if
    gen_rand64 = psfmt64(idx/2);
    idx = idx + 2
end function
!    idx += 2;
!    return r;
!#endif
!}
!
!#ifndef ONLY64
!/**
! * This function generates pseudorandom 32-bit integers in the
! * specified array[] by one call. The number of pseudorandom integers
! * is specified by the argument size, which must be at least 624 and a
! * multiple of four.  The generation by this function is much faster
! * than the following gen_rand function.
! *
! * For initialization, init_gen_rand or init_by_array must be called
! * before the first call of this function. This function can not be
! * used after calling gen_rand function, without initialization.
! *
! * @param array an array where pseudorandom 32-bit integers are filled
! * by this function.  The pointer to the array must be \b "aligned"
! * (namely, must be a multiple of 16) in the SIMD version, since it
! * refers to the address of a 128-bit integer.  In the standard C
! * version, the pointer is arbitrary.
! *
! * @param size the number of 32-bit pseudorandom integers to be
! * generated.  size must be a multiple of 4, and greater than or equal
! * to (MEXP / 128 + 1) * 4.
! *
! * @note \b memalign or \b posix_memalign is available to get aligned
! * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
! * returns the pointer to the aligned memory block.
! */
!inline void fill_array32(uint32_t array[], int size) {
!    assert(initialized);
!    assert(idx == N32);
!    assert(size % 4 == 0);
!    assert(size >= N32);
!
!    gen_rand_array((w128_t *)array, size / 4);
!    idx = N32;
!}
!#endif
!
!/**
! * This function generates pseudorandom 64-bit integers in the
! * specified array[] by one call. The number of pseudorandom integers
! * is specified by the argument size, which must be at least 312 and a
! * multiple of two.  The generation by this function is much faster
! * than the following gen_rand function.
! *
! * For initialization, init_gen_rand or init_by_array must be called
! * before the first call of this function. This function can not be
! * used after calling gen_rand function, without initialization.
! *
! * @param array an array where pseudorandom 64-bit integers are filled
! * by this function.  The pointer to the array must be "aligned"
! * (namely, must be a multiple of 16) in the SIMD version, since it
! * refers to the address of a 128-bit integer.  In the standard C
! * version, the pointer is arbitrary.
! *
! * @param size the number of 64-bit pseudorandom integers to be
! * generated.  size must be a multiple of 2, and greater than or equal
! * to (MEXP / 128 + 1) * 2
! *
! * @note \b memalign or \b posix_memalign is available to get aligned
! * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
! * returns the pointer to the aligned memory block.
! */
!inline void fill_array64(uint64_t array[], int size) {
!    assert(initialized);
!    assert(idx == N32);
!    assert(size % 2 == 0);
!    assert(size >= N64);
!
!    gen_rand_array((w128_t *)array, size / 2);
!    idx = N32;
!
!#if defined(BIG_ENDIAN64) && !defined(ONLY64)
!    swap((w128_t *)array, size /2);
!#endif
!}
!
!/**
! * This function initializes the internal state array with a 32-bit
! * integer seed.
! *
! * @param seed a 32-bit integer used as the seed.
! */
!void init_gen_rand(uint32_t seed) {
subroutine init_gen_rand(seed)
    use MOD_SFMT
    implicit none
    
    integer*4:: seed
    integer:: i
    integer*8:: temp64
    
    psfmt32(0) = seed;
    do i=1, N32-1
        temp64 = ieor( psfmt32(i-1), ishft( psfmt32(i-1), -30 ) )
        temp64 = 1812433253_8 * temp64 + i
        psfmt32(i) = ibits( temp64, 0, 32 )
    end do
    
    
    idx = N32
    call period_certification()

!original method by A.I.
    do i=0, N64-1
        psfmt64(i) = psfmt32(i*2 + 1)
        temp64 = psfmt32(i*2)
        temp64 = iand(temp64, 4294967295_8)
        psfmt64(i) = ior(ishft(psfmt64(i), 32), temp64)
    end do
    
    initialized = 1
end subroutine
!
!/**
! * This function initializes the internal state array,
! * with an array of 32-bit integers used as the seeds
! * @param init_key the array of 32-bit integers, used as a seed.
! * @param key_length the length of init_key.
! */
!void init_by_array(uint32_t init_key[], int key_length) {
!    int i, j, count;
!    uint32_t r;
!    int lag;
!    int mid;
!    int size = N * 4;
!
!    if (size >= 623) {
!   lag = 11;
!    } else if (size >= 68) {
!   lag = 7;
!    } else if (size >= 39) {
!   lag = 5;
!    } else {
!   lag = 3;
!    }
!    mid = (size - lag) / 2;
!
!    memset(sfmt, 0x8b, sizeof(sfmt));
!    if (key_length + 1 > N32) {
!   count = key_length + 1;
!    } else {
!   count = N32;
!    }
!    r = func1(psfmt32[idxof(0)] ^ psfmt32[idxof(mid)] 
!         ^ psfmt32[idxof(N32 - 1)]);
!    psfmt32[idxof(mid)] += r;
!    r += key_length;
!    psfmt32[idxof(mid + lag)] += r;
!    psfmt32[idxof(0)] = r;
!    i = 1;
!    count--;
!    for (i = 1, j = 0; (j < count) && (j < key_length); j++) {
!   r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
!         ^ psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] += r;
!   r += init_key[j] + i;
!   psfmt32[idxof((i + mid + lag) % N32)] += r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!    for (; j < count; j++) {
!   r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
!         ^ psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] += r;
!   r += i;
!   psfmt32[idxof((i + mid + lag) % N32)] += r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!    for (j = 0; j < N32; j++) {
!   r = func2(psfmt32[idxof(i)] + psfmt32[idxof((i + mid) % N32)] 
!         + psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] ^= r;
!   r -= i;
!   psfmt32[idxof((i + mid + lag) % N32)] ^= r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!
!    idx = N32;
!    period_certification();
!    initialized = 1;
!}


!/** generates a random number on [0,1) with 53-bit resolution*/
real*8 function genrand_res53() 
    integer*8:: gen_rand64
    integer*8:: i
    i = gen_rand64()
    i = ishft(i, -1)
    genrand_res53 = dble(i) * (1d0/9223372036854775808d0)
end function
!____________________________________________________________________________






!@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@
!
! Supplementary material (for 2D regular square lattice with priodic boundary conditions)
! Fortran code to generate convergent configurations of u, v, and tau
! Hybrid simulation of Monte Carlo update of tau and discrete time RD equation for u & v 
! Varible names are close to those used in the paper
!                  "Turing patterns on non-fluctuating surfaces under mechanical stresses"
! 
! this code is written on a Windows PC (=> can be used on a Linux PC)
! compilation by Intel Fortran => ifc -O3 TPs-non-fluctuating-regular-square.f90
! note that "data" folder is necessary to output data for graphics if "return" is removed in graphics subroutine
! 
!@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@
!
  program turing_pattern_on_square_lattice
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
!-------------------------------------------------------------------
! for lattice size
      nx=60;  ny=60
      a_lattspacing=0.72      ! lattice spacing
      R_deformation=1.1       ! deformation ratio R
! model
      model=1                 ! model 1 or 2
! for hybrid simulation
      nitr=1                  ! total number of samples for mean value calculations
      nmc=500000              ! M0 sweeps to update tau
      dt=0.001                ! discrete time step for RD equations
      epsilon=1.0d-7          ! 
! for Htau
      ramda=0.76
! for RD equations
      alpha=1;   beta=0;     gamma=8
      Du=1.6;       Dv=40
! for Finsler metric
      chi0=1 
! for monitoring
      monitor_iteration=10000     ! monitoring every monitor_iteration
! for the initial random number
      init=0                 ! 0 or 1 
!-------------------------------------------------------------------
! data from text file
!   open (22,file='input_square.txt',status='unknown')
!   read(22,*) nx,ny
!   read(22,*) a_lattspacing
!   read(22,*) R_deformation
!   read(22,*) model
!   read(22,*) nitr,nmc,dt, epsilon
!   read(22,*) ramda
!   read(22,*) alpha, beta, gamma
!   read(22,*) Du, Dv
!   read(22,*) chi0
!   read(22,*) monitor_iteration
!   read(22,*) init
!   close(22)
!-------------------------------------------------------------------
! bond length squares for H1 and RD eqs.
      ell2(1)=(a_lattspacing*R_deformation)**2  !  x-direction
      ell2(2)=(a_lattspacing/R_deformation)**2  !  y-direction
  write(*,*) 'ell2(1),ell2(2)=', ell2(1),ell2(2)
!-------------------------------------------------------------------
! random number initialization
     if(init==0) then
          call init_gen_rand (4357)     !   this simulation is the initial one
     else
          call read_random_initial()
     endif


     call nextbackij                     ! i+1,i-1, j+1,j-1
     call inverse_normalization_const    ! barGammaG etc

! production of nitr convergent-configuratios
     do iteration=1,nitr    ! nitr = total number of configurations
        call initialize                                           ! initialization of variables u,v,tau

        Ifconvergent=1                                            ! >=1 : non-converegent, 0 : convergent
        do while (Ifconvergent > 0)
           if(Ifconvergent < nmc) call mcupdates_of_tau           ! MC update of tau
           if(mod(Ifconvergent,monitor_iteration)==0) call monitoring  ! 
           Ifconvergent=Ifconvergent+1
           call convergent_or_not                                 ! u,v updates by discrete RD equations
        enddo
        call output (iteration)                                   ! output the convergent configuration u,v,tau
        call graphics (iteration)  ! text data for graphics
     enddo
     call save_random_final()
write(*,*) ' simulation => finished '
  end



  subroutine read_random_initial()
! read the final random number of the random number sequence used in the last simulation
  use mod_sfmt
!    integer*4:: psfmt32(0:N32-1)
!    integer*8:: psfmt64(0:N64-1)
!    integer:: idx
!    integer:: initialized = 0
  open (1,file='random.dat')
  read(1,*) psfmt64
  read(1,*) idx
  read(1,*) initialized
  close(1)
   write(*,*) ' random number => from random.dat'
  return
  end


  subroutine save_random_final()
! output the final random number of the random number sequence used in this simulation
  use mod_sfmt
!    integer*4:: psfmt32(0:N32-1)
!    integer*8:: psfmt64(0:N64-1)
!    integer:: idx
!    integer:: initialized = 0
  open (1,file='random.dat')
  write(1,*) psfmt64
  write(1,*) idx
  write(1,*) initialized
  close(1)
   write(*,*) ' random number => to random.dat'
  return
  end
!
!

   double precision function dsqrt_zero_include (value)
  implicit double precision (a-h,o-z)
   if( value > 0.0d0) then
      dsqrt_zero_include=dsqrt(value)
   else
      dsqrt_zero_include=0
   endif
   return
   end


  subroutine nextbackij
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
! ip1,im1
    do i=1,nx
       if(i==1) then
          inext(i)=2; iback(i)=nx
       elseif(i==nx) then
          inext(i)=1; iback(i)=i-1
       else
          inext(i)=i+1; iback(i)=i-1
       endif
    enddo
! jp1,jm1
    do j=1,ny
       if(j==1) then
          jnext(j)=2; jback(j)=ny
       elseif(j==ny) then
          jnext(j)=1; jback(j)=j-1
       else
          jnext(j)=j+1; jback(j)=j-1
       endif
    enddo
  return
  end


  subroutine inverse_normalization_const
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
!------------------------
  chijGsum=0; chijusum=0;  chijvsum=0;  totalsample=0; 
  Ktotal=100000;         ! => sufficiently large
!@@@@@@@@@@@@@@@@@@@@@@@@
  do  Ktime=1,Ktotal
!@@@@@@@@@@@@@@@@@@@@@@@@
     do j=1,ny; do i=1,nx
         sum=1
         do while (sum > 0.25d0)
            tau(1,i,j) = genrand_res53 () - 0.5D0
            tau(2,i,j) = genrand_res53 () - 0.5D0
             sum = tau(1,i,j)*tau(1,i,j)+tau(2,i,j)*tau(2,i,j)
         enddo
         sum=1/dsqrt(sum)
         tau(1,i,j)=sum*tau(1,i,j); tau(2,i,j)=sum*tau(2,i,j)
!
         if(model==1) then
           chijG(1,i,j)=chi0+dsqrt_zero_include(1-tau(1,i,j)*tau(1,i,j))
           chijG(2,i,j)=chi0+dsqrt_zero_include(1-tau(2,i,j)*tau(2,i,j))
         else !if(model==2) then
           chijG(1,i,j)=chi0+dabs(tau(1,i,j))
           chijG(2,i,j)=chi0+dabs(tau(2,i,j))
         endif
         chiju(1,i,j)=chi0+dabs(tau(1,i,j))
         chiju(2,i,j)=chi0+dabs(tau(2,i,j))
         chijv(1,i,j)=chi0+dsqrt_zero_include(1-tau(1,i,j)*tau(1,i,j))
         chijv(2,i,j)=chi0+dsqrt_zero_include(1-tau(2,i,j)*tau(2,i,j))
     enddo; enddo
!------------------------
! mean value of factor Gamma_ij^G,  Gamma_ij^u,  Gamma_ij^v defined on bond
!    for the expression of Hamiltonian by sum over bonds
     do j=1,ny
         jp1=jnext(j)
         do i=1,nx
            ip1=inext(i)
            chijGsum = chijGsum + chijG(1,i,j) / chijG(2,i,j) + chijG(1,ip1,j) / chijG(2,ip1,j)  &  ! half contribution from bond (1,i,j)
                                + chijG(2,i,j) / chijG(1,i,j) + chijG(2,ip1,j) / chijG(1,i,jp1)     ! half contribution from bond (2,i,j)
            chijusum = chijusum + chiju(1,i,j) / chiju(2,i,j) + chiju(1,ip1,j) / chiju(2,ip1,j)  &
                                + chiju(2,i,j) / chiju(1,i,j) + chiju(2,i,jp1) / chiju(1,i,jp1)
            chijvsum = chijvsum + chijv(1,i,j) / chijv(2,i,j) + chijv(1,ip1,j) / chijv(2,ip1,j)  &
                                + chijv(2,i,j) / chijv(1,i,j) + chijv(2,i,jp1) / chijv(1,i,jp1)
            totalsample = totalsample  +  1   ! = 1/2 + 1/2
         enddo
     enddo

!@@@@@@@@@@@@@@@@@@@@@@@@
  enddo ! Ktime
!@@@@@@@@@@@@@@@@@@@@@@@@
! inverse of the normalization constants
    barGammaG = totalsample /  chijGsum
    barGammau = totalsample /  chijusum
    barGammav = totalsample /  chijvsum
 write(*,*) 'barGammaG, barGammau, barGammav ',barGammaG, barGammau, barGammav
   return
   end 


  subroutine initialize
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
!
! tau random start
     do j=1,ny; do i=1,nx
         sum=1
         do while (sum > 0.25d0)
            tau(1,i,j) = genrand_res53 () - 0.5D0
            tau(2,i,j) = genrand_res53 () - 0.5D0
            sum = tau(1,i,j)*tau(1,i,j)+tau(2,i,j)*tau(2,i,j)
         enddo
       sum=1/dsqrt(sum)
       tau(1,i,j)=sum*tau(1,i,j); tau(2,i,j)=sum*tau(2,i,j)
! chijG, chiju, chijv
         if(model==1) then
           chijG(1,i,j)=chi0+dsqrt_zero_include(1-tau(1,i,j)*tau(1,i,j))
           chijG(2,i,j)=chi0+dsqrt_zero_include(1-tau(2,i,j)*tau(2,i,j))
         else !if(model==2) then
           chijG(1,i,j)=chi0+dabs(tau(1,i,j))
           chijG(2,i,j)=chi0+dabs(tau(2,i,j))
         endif
         chiju(1,i,j)=chi0+dabs(tau(1,i,j))
         chiju(2,i,j)=chi0+dabs(tau(2,i,j))
         chijv(1,i,j)=chi0+dsqrt_zero_include(1-tau(1,i,j)*tau(1,i,j))
         chijv(2,i,j)=chi0+dsqrt_zero_include(1-tau(2,i,j)*tau(2,i,j))

! u,v  random start
        u(i,j)=genrand_res53() -0.5D0
        v(i,j)=genrand_res53() -0.5D0
     enddo; enddo

! difference operation of u,v for Hu, Hv and RD eqs.
      do j=1,ny
        jp1=jnext(j)
        do i=1,nx
          ip1=inext(i)
          diffu(1,i,j)=(u(ip1,j)-u(i,j))**2
          diffu(2,i,j)=(u(i,jp1)-u(i,j))**2
          diffv(1,i,j)=(v(ip1,j)-v(i,j))**2
          diffv(2,i,j)=(v(i,jp1)-v(i,j))**2
        enddo;
      enddo
 write(*,*) 'initilization => finished'
  return
  end



  subroutine convergent_or_not
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  dimension uu(mm,mm),vv(mm,mm)

      do j=1,ny
        do i=1,nx
          uu(i,j)=u(i,j)
          vv(i,j)=v(i,j)
       enddo
     enddo

     call discrete_timestep

     convergentU=0; convergentV=0
      do j=1,ny
        do i=1,nx
          convergentU=Max(convergentU,dabs(u(i,j)-uu(i,j)))
          convergentV=Max(convergentV,dabs(v(i,j)-vv(i,j)))
       enddo
     enddo

       if(convergentV < epsilon .and. convergentU < epsilon) then
         write(*,112) Ifconvergent, convergentU, convergentV 
         Ifconvergent=0; return
       endif
112 format('Convergent!!',I9,2E15.6)

   return
   end 


  subroutine discrete_timestep
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration

     do j=1,ny
       jp1=jnext(j); jm1=jback(j)
       do i=1,nx
          ip1=inext(i); im1=iback(i)
!-------------
! u
!-------------
!   uxp    propto Gamma_ij^G on bond along the  x direction from site (i,j)
!   uxm    propto Gamma_ij^G on bond along the -x direction from site (i,j)
!   uyp    propto Gamma_ij^G on bond along the  y direction from site (i,j)
!   uym    propto Gamma_ij^G on bond along the -y direction from site (i,j)
!  factor 2 : identical contribution from the other square that shares each of 4 bond
        uxp = 2*( chiju(1,i,j)/chiju(2,i,j) + chiju(1,ip1,j)/chiju(2,ip1,j) )
        uxm = 2*( chiju(1,i,j)/chiju(2,i,j) + chiju(1,im1,j)/chiju(2,im1,j) )
        uyp = 2*( chiju(2,i,j)/chiju(1,i,j) + chiju(2,i,jp1)/chiju(1,i,jp1) )
        uym = 2*( chiju(2,i,j)/chiju(1,i,j) + chiju(2,i,jm1)/chiju(1,i,jm1) )
        dLapu = uxp * u(ip1,j)  +  uxm * u(im1,j)  +  uyp * u(i,jp1)  +  uym * u(i,jm1)
        dLapu = barGammau * ( dLapu - (uxp+uxm+uyp+uym)*u(i,j) );   ! discrete Laplacian of u
!-------------
! v
!-------------
        vxp = 2*( chijv(1,i,j)/chijv(2,i,j) + chijv(1,ip1,j)/chijv(2,ip1,j) )
        vxm = 2*( chijv(1,i,j)/chijv(2,i,j) + chijv(1,im1,j)/chijv(2,im1,j) )
        vyp = 2*( chijv(2,i,j)/chijv(1,i,j) + chijv(2,i,jp1)/chijv(1,i,jp1) )
        vym = 2*( chijv(2,i,j)/chijv(1,i,j) + chijv(2,i,jm1)/chijv(1,i,jm1) )
        dLapv = vxp * v(ip1,j)  +  vxm * v(im1,j)  +  vyp * v(i,jp1)  +  vym * v(i,jm1)
        dLapv = barGammav * ( dLapv - (vxp+vxm+vyp+vym)*v(i,j) );   ! discrete Laplacian of v
!----------
        fterm = u(i,j) - u(i,j)*u(i,j)*u(i,j) - v(i,j)
        gterm = gamma * (u(i,j) - alpha*v(i,j) - beta )
        u(i,j) = u(i,j) + dt*(  Du*dLapu + fterm )
        v(i,j) = v(i,j) + dt*(  Dv*dLapv + gterm )
      enddo
    enddo
!
! update of DifU, DifV
     do j=1,ny
       jp1=jnext(j)
       do i=1,nx
          ip1=inext(i)
!----------
        diffu(1,i,j) = (u(ip1,j)-u(i,j))*(u(ip1,j)-u(i,j)) 
        diffu(2,i,j) = (u(i,jp1)-u(i,j))*(u(i,jp1)-u(i,j)) 

        diffv(1,i,j) = (v(ip1,j)-v(i,j))*(v(ip1,j)-v(i,j)) 
        diffv(2,i,j) = (v(i,jp1)-v(i,j))*(v(i,jp1)-v(i,j)) 
!-------------
      enddo
    enddo
!
   return
   end 


  subroutine mcupdates_of_tau
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  dimension taunew(2), chijGnew(2), chijunew(2),chijvnew(2)
  acceptance=0
!---------------------------------------------------------
     do j=1,ny
        jp1=jnext(j); jm1=jback(j)
       do i=1,nx
          ip1=inext(i); im1=iback(i)
!----------------------------------------------------------*
! new tau at site (i,j)
          sum=1
          do while (sum > 0.25d0)
            taunew(1) = genrand_res53 () - 0.5D0
            taunew(2) = genrand_res53 () - 0.5D0
            sum = taunew(1)*taunew(1)+taunew(2)*taunew(2)
          enddo
          sum=1/dsqrt(sum)
          do L=1,2; taunew(L)=taunew(L)*sum; enddo
!----------------------------------------------------------*
! chijG(1) = chiG_i1, chijG(2) = chiG_i2; 
          if(model==1) then
             do L=1,2
                chijGnew(L)=chi0+dsqrt_zero_include(1-taunew(L)*taunew(L))   ! new chijG
             enddo
          else !if(model==2) then
             do L=1,2
                chijGnew(L)=chi0+dabs(taunew(L))                ! new chijG
             enddo
          endif
! chiju(1) = chiu_i1, chiju(2)= chiu_i2
! chijv(1) = chiv_i1, chiju(2)= chiv_i2
          do L=1,2
            chijunew(L)=chi0+dabs(taunew(L))
            chijvnew(L)=chi0+dsqrt_zero_include(1-taunew(L)*taunew(L))
          enddo
! change of energy defined on 4 bonds connected to site (i,j)
!  new - old
          dH1 =  (chijGnew(1) / chijGnew(2) - chijG(1,i,j) / chijG(2,i,j)) * (ell2(1)*2)  &  ! bond (1,i,j) & bond (1,im1,j)
               + (chijGnew(2) / chijGnew(1) - chijG(2,i,j) / chijG(1,i,j)) * (ell2(2)*2)     ! bond (2,i,j) & bond (2,i,jm1)
          dH1 = 2*dH1               !  identical contribution from the other square that shares each of 4 bond
          dH1 = barGammaG*dH1

!  new - old
          dHuD = (chijunew(1) / chijunew(2) - chiju(1,i,j) / chiju(2,i,j)) * (diffu(1,i,j)+diffu(1,im1,j))  &
               + (chijunew(2) / chijunew(1) - chiju(2,i,j) / chiju(1,i,j)) * (diffu(2,i,j)+diffu(2,i,jm1)) 
          dHuD = 2*dHuD             !  identical contribution from the other square that shares each of 4 bond
          dHuD = barGammau*dHuD

!  new - old
          dHvD = (chijvnew(1) / chijvnew(2) - chijv(1,i,j) / chijv(2,i,j)) * (diffv(1,i,j)+diffv(1,im1,j))  &
               + (chijvnew(2) / chijvnew(1) - chijv(2,i,j) / chijv(1,i,j)) * (diffv(2,i,j)+diffv(2,i,jm1)) 
          dHvD = 2*dHvD             !  identical contribution from the other square that shares each of 4 bond
          dHvD = barGammav*dHvD

!  new - old
          dHtau= - (taunew(1)*tau(1,ip1,j)+taunew(2)*tau(2,ip1,j))**2 + (tau(1,i,j)*tau(1,ip1,j)+tau(2,i,j)*tau(2,ip1,j))**2 &
                 - (taunew(1)*tau(1,im1,j)+taunew(2)*tau(2,im1,j))**2 + (tau(1,i,j)*tau(1,im1,j)+tau(2,i,j)*tau(2,im1,j))**2 &
                 - (taunew(1)*tau(1,i,jp1)+taunew(2)*tau(2,i,jp1))**2 + (tau(1,i,j)*tau(1,i,jp1)+tau(2,i,j)*tau(2,i,jp1))**2 &
                 - (taunew(1)*tau(1,i,jm1)+taunew(2)*tau(2,i,jm1))**2 + (tau(1,i,j)*tau(1,i,jm1)+tau(2,i,j)*tau(2,i,jm1))**2
          dHtau = 1.5*dHtau
!--------------------
!       endif
!--------------------
! change of the total energy due to the change of tau at (i,j)
         dH = dH1  + ramda*dHtau + ( Du*dHuD - (Dv/gamma)*dHvD )
!      write(*,*) i,j,dh1,ramda*dHtau,Du*dHuD,(Dv/gamma)*dHvD 
!  Metroplise MC
         if(dH < 0.0D0) goto 55
         if( genrand_res53 () > DEXP(-dH) ) goto 99
!     if(dH < 0.0d0 .or. genrand_res53 () < DEXP(-dH)) then
55 continue
! replace tau etc  with the new ones
         acceptance=acceptance+1
         DO L=1,2
            tau(L,i,j)=taunew(L)
            chijG(L,i,j)=chijGnew(L)
            chiju(L,i,j)=chijunew(L)
            chijv(L,i,j)=chijvnew(L)
         ENDDO
99 continue
!      endif
    enddo; enddo;
    acceptance=acceptance/(nx*ny)
!      read(*,*)

   return
   end 



  subroutine monitoring
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration

!
!  this subroutine can be used to calculate physical quantities
!  => to obtain the accurate data, the mean value calculation is necessary
!  => to get the mean values, nitr should be increased to eg. nitr=100 
!  => the output data by subroutine output should be used for the data analyses
!  => data anayses program can be written by yourself
!  
   NB=2*nx*ny  ! total number of bonds
   NBx = nx*ny ! total number of bond along the x-direction
   NBy = nx*ny ! total number of bond along the y-direction

   H1=0; GammaGx=0; GammaGy=0; GammaG=0        ! H1    Gaussisn bond potential
   HuD=0; Gammaux=0; Gammauy=0; Gammau=0       ! HuD  diffusion energy of u
   HvD=0; Gammavx=0; Gammavy=0; Gammav=0       ! HvD  diffusion energy of v
   Htau=0;                                     ! Htau correlation energy of tau
   Qtaux=0;  Qtauy=0                           ! order parameter of tau along x,y directions
   GammaGxH1x=0                                ! x-component of H1 for sigmax (surface tensionalong x-direction)
                                               !   and entropy calculation
   HuR=0;  HvR=0                               ! reaction terms for entropy calculation
                                               !   => not included because of the reason written below
     do j=1,ny
        jp1=jnext(j)
       do i=1,nx
          ip1=inext(i)
! sum over energy defined on bond (1,i,j) : x-direction from site (i,j)
!                          & bond (2,i,j) : y-direction from site (i,j)
! H1
          Gx = chijG(1,i,j) / chijG(2,i,j) + chijG(1,ip1,j) / chijG(2,ip1,j)
          Gy = chijG(2,i,j) / chijG(1,i,j) + chijG(2,i,jp1) / chijG(1,i,jp1)
          Gx = 2*Gx            ! identical contribution from the other square that shares bond (1,i,j)
          Gy = 2*Gy            ! identical contribution from the other square that shares bond (2,i,j)
          GammaGx = GammaGx + Gx
          GammaGy = GammaGy + Gy
          GammaG = GammaG + Gx + Gy
          H1 =  H1 + Gx*ell2(1) + Gy*ell2(2)
! GammaGxH1x: x-component of H1  
          GammaGxH1x = GammaGxH1x + Gx*ell2(1) 
! HuD
          Gux = chiju(1,i,j) / chiju(2,i,j) + chiju(1,ip1,j) / chiju(2,ip1,j)
          Guy = chiju(2,i,j) / chiju(1,i,j) + chiju(2,i,jp1) / chiju(1,i,jp1)
          Gux = 2*Gux;  Guy = 2*Guy
          Gammaux = Gammaux + Gux
          Gammauy = Gammauy + Guy
          Gammau = Gammau + Gux + Guy
          HuD =  HuD + Gux*diffu(1,i,j) + Guy*diffu(2,i,j)
! HuR
          HuR = HuR + ( u(i,j)**2 - 0.5*u(i,j)**4 - u(i,j)*v(i,j) )
! HvD
          Gvx = chijv(1,i,j) / chijv(2,i,j) + chijv(1,ip1,j) / chijv(2,ip1,j)
          Gvy = chijv(2,i,j) / chijv(1,i,j) + chijv(2,i,jp1) / chijv(1,i,jp1)
          Gvx = 2*Gvx;  Gvy = 2*Gvy
          Gammavx = Gammavx + Gvx
          Gammavy = Gammavy + Gvy
          Gammav = Gammav + Gvx + Gvy
          HvD =  HvD + Gvx*diffv(1,i,j) + Gvy*diffv(2,i,j)
! HvR
          HvR = HvR + ( u(i,j)*v(i,j) - alpha*v(i,j)**2 ) ! - 2*beta*v(i,j)
! Htau
          Htau = Htau + 1 - (tau(1,i,j)*tau(1,ip1,j)+tau(2,i,j)*tau(2,ip1,j))**2 &
                      + 1 - (tau(1,i,j)*tau(1,i,jp1)+tau(2,i,j)*tau(2,i,jp1))**2
! Qtaux,Qtauy
          Qtaux = Qtaux + tau(1,i,j)**2 - 0.5
          Qtauy = Qtauy + tau(2,i,j)**2 - 0.5
       enddo
     enddo
! H1
     GammaGx = barGammaG*GammaGx / NBx;  GammaGy = barGammaG*GammaGy / NBy;   GammaG = barGammaG*GammaG / NB;
     H1 = barGammaG*H1 / NB 
! HuD
     Gammaux = barGammau*Gammaux / NBx;  Gammauy = barGammau*Gammauy / NBy;   Gammau = barGammau*Gammau / NB;
     HuD = barGammau*HuD / NB 
! HvD
     Gammavx = barGammav*Gammavx / NBx;  Gammavy = barGammav*Gammavy / NBy;   Gammav = barGammav*Gammav / NB;
     HvD = barGammav*HvD / NB 
! Htau
     Htau = 1.5 * Htau / NB
! Qtaux,Qtauy
     Qtaux = 2*Qtaux / (nx*ny)
     Qtauy = 2*Qtauy / (nx*ny)
! sigmax ; surface tension
     Area = (nx-1)*(ny-1)*a_lattspacing*a_lattspacing
     GammaGxH1x = barGammaG * GammaGxH1x
     sigmax = dsqrt(2*GammaGxH1x / Area)
! entropy
     Hu = Du*HuD * NB !- HuR    !  HuR is removed because HuR is not included in the total Hamiltonian for the update of tau
     Hv = Dv*HvD * NB !- HvR    !  HvR is removed because HvR is not included in the total Hamiltonian for the update of tau
     entropy = (H1 * NB + ramda*Htau * NB + (Hu - Hv/gamma) -2*GammaGxH1x) / Area

    if(Ifconvergent < nmc) then
              write(*,*) ' with MC'
    else
              write(*,*) ' without MC'
    endif
    write(*,11) Ifconvergent,R_deformation,acceptance,convergentU,convergentV
    write(*,12) GammaGx,GammaGy,GammaG
    write(*,13) Gammaux,Gammauy,Gammau
     write(*,14) Gammavx,Gammavy,Gammav
     write(*,15) H1,HuD,HvD
     write(*,16) Htau,Qtaux,Qtauy
     write(*,17) GammaGxH1x/(GammaGx*NBx),sigmax,entropy
11  format('iteration, R,  acceptance, convergentU, convergentV=',I9,2F6.3,2D15.6)
12  format('GammaGx. GammGy,  GammaG = ',3D15.6)
13  format('Dux.     Duy,     Du     = ',3D15.6)
14  format('Dvx.     Dvy,     Dv     = ',3D15.6)
15  format('h1,      huD,     hvD    = ',3D15.6)
16  format('ht,      qtx,     qty    = ',3D15.6)
17  format('h1x, surf.tens(x), entro = ',3D15.6)
  return
  end



  subroutine output (iteration)
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  if(iteration==1) then
    open (1,file='converfgent_config_2D_square.out',form='unformatted')
    write(1) nx, ny, nitr, nmc, model
    write(1) dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
    write(1) ell2(1),ell2(2),barGammaG, barGammau, barGammav
  endif

  do j=1,ny
    write(1) (u(i,j),i=1,nx)
    write(1) (v(i,j),i=1,nx)
    write(1) (tau(1,i,j),i=1,nx)
    write(1) (tau(2,i,j),i=1,nx)
  enddo

  if(iteration==nitr) close(1)
  return
  end


  subroutine graphics
  implicit double precision (a-h,o-z)
  PARAMETER (mm=64)
  common /input_parameter_integer/ nx, ny, nitr, nmc, model, inext(mm), iback(mm), jnext(mm), jback(mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ ell2(2),  u(mm,mm), v(mm,mm), tau(2,mm,mm), chijG(2,mm,mm), chiju(2,mm,mm), chijv(2,mm,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(2,mm,mm), diffv(2,mm,mm)
  data Nfile / 0/
  integer filnum(15)
  character fname(15)*30,ch3*3
  
  return   !  remove this line  or comment out by !  if you want to use this subroutine
  
      FNAME(1)='data/vert' ; FILNUM(1)=11     !  all vertices
      FNAME(2)='data/bond' ; FILNUM(2)=12     !  all bonds
      FNAME(3)='data/plaq' ; FILNUM(3)=13     !  all squares
      FNAME(4)='data/phiu' ; FILNUM(4)=14     !  u
      FNAME(5)='data/phiv' ; FILNUM(5)=15     !  v
      FNAME(6)='data/fins' ; FILNUM(6)=16     !  tau
      MaxFile=6
      Nfile=Nfile+1
!      Nfile=1
      WRITE(CH3,111)NFILE
111   FORMAT(I3)
     do I=1,MaxFile
      IF(NFILE < 10) THEN
        FNAME(I)(10:10)=CH3(3:3)
      ELSEIF(NFILE < 100) THEN
        FNAME(I)(10:11)=CH3(2:3)
      ELSE
        FNAME(I)(10:12)=CH3
      ENDIF
     enddo
!-------------------------------------------------
     do I=1,MaxFile
       OPEN (FILNUM(I),FILE=FNAME(I),STATUS='UNKNOWN')
     enddo

!  for a normalization of u,v
    umax=-1.0D+12;  vmax=-1.0D+12
    umin=1.0D+12;  vmin=1.0D+12
        do j=1,ny; do i=1,nx
         if(u(i,j)>umax) umax=u(i,j)
         if(v(i,j)>vmax) vmax=v(i,j)
         if(u(i,j)<umin) umin=u(i,j)
         if(v(i,j)<vmin) vmin=v(i,j)
      enddo; enddo; 
!-------------------------------------------------
! vert
      z=0; ihalf=nx/2; ; jhalf=ny/2
      do j=1,ny
        y=j-jhalf
        y=a_lattspacing*y/R_deformation
       do i=1,nx
        x=i-ihalf
        x=a_lattspacing*x*R_deformation
         write(Filnum(1),*) z,x,y,0
     enddo; enddo; 
! bond
      do j=1,ny; jp1=jNext(j)
        y=j-jhalf; yp=j+1-jhalf
        y=a_lattspacing*y/R_deformation; yp=a_lattspacing*yp/R_deformation
       do i=1,nx; ip1=iNext(i)
        x=i-ihalf; xp=i+1-ihalf
        x=a_lattspacing*x*R_deformation; xp=a_lattspacing*xp*R_deformation
        if(i<nx) write(Filnum(2),*) z,x,y, z,xp,y,0
        if(j<ny) write(Filnum(2),*) z,x,y, z,x,yp,0
     enddo; enddo; !enddo; 
! square
      do j=1,ny; jp1=jNext(j)
        y=j-jhalf; yp=j+1-jhalf
        y=a_lattspacing*y/R_deformation; yp=a_lattspacing*yp/R_deformation
       do i=1,nx; ip1=iNext(i)
        x=i-ihalf; xp=i+1-ihalf
        x=a_lattspacing*x*R_deformation; xp=a_lattspacing*xp*R_deformation
        if(i<nx .and. j<ny) write(Filnum(3),*) z,x,y, z,xp,y, z,xp,yp, z,x,yp,0
     enddo; enddo; !enddo; 

! U, V
      do j=1,ny; jp1=jNext(j)
        y=j-jhalf
        y=a_lattspacing*y/R_deformation
       do i=1,nx
        x=i-ihalf
        x=a_lattspacing*x*R_deformation
         coloru=(u(i,j)-umin) / (umax-umin)          !  normalized color (0 < coloru < 1)
         colorv=(v(i,j)-vmin) / (vmax-vmin)          !  normalized color (0 < colorv < 1)
        write(Filnum(4),*) z,x,y,coloru
        write(Filnum(5),*) z,x,y,colorv
     enddo; enddo
! tau
   scale=a_lattspacing
   dx=1.25*scale; z=scale
      do j=1,ny;
        y=j-jhalf
        y=a_lattspacing*y/R_deformation; yp=a_lattspacing*yp/R_deformation
       do i=1,nx
        x=i-ihalf
        x=a_lattspacing*x*R_deformation
        write(Filnum(6),*) z,x-dx*tau(1,i,j),y-dx*tau(2,i,j),   z, x+dx*tau(1,i,j),y+dx*tau(2,i,j), 0
     enddo; enddo 

     do i=1,MaxFile
       CLOSE (FILNUM(I))
     enddo

!  vertices at (i,j)

!  bonds along (L,i,j),  (L=1,2)

!  squares

!  normalized u

!  normalized v

!

!
  return
  end




==> TPs-non-fluctuating-regular-triangle.f90 <==
!
!  Random number generator module from Line 3 to Line 730
!  The Turing pattern simulation program begins after this module 
!____________________________________________________________________________
!____________________________________________________________________________
!===============================================
! SFMT for Fortran 90 (95?)
! file name : SFMT.f90
! auther : Atsushi ITO (Nagoya Univ.)
! version 20070501 (original c source version : 1.2)
!
!===============================================
!/** ORIGINAL_SOURCECODE *************************
! * @file  SFMT.c
! * @brief SIMD oriented Fast Mersenne Twister(SFMT)
! *
! * @author Mutsuo Saito (Hiroshima University)
! * @author Makoto Matsumoto (Hiroshima University)
! *
! * Copyright (C) 2006,2007 Mutsuo Saito, Makoto Matsumoto and Hiroshima
! * University. All rights reserved.
! *
! * The new BSD License is applied to this software, see LICENSE.txt
! */

module MOD_SFMT
    implicit none
!/*-----------------
!  BASIC DEFINITIONS
!  -----------------*/
!/** Mersenne Exponent. The period of the sequence 
! *  is a multiple of 2^MEXP-1.
! * #define MEXP 19937 */
!/** SFMT generator has an internal state array of 128-bit integers,
! * and N is its size. */
    integer,parameter:: MEXP = 19937
    integer,parameter:: N = (MEXP / 128 + 1)
!/** N32 is the size of internal state array when regarded as an array
! * of 32-bit integers.*/
    integer,parameter:: N32 = (N * 4)
!/** N64 is the size of internal state array when regarded as an array
! * of 64-bit integers.*/
    integer,parameter:: N64 = (N * 2)
    
    integer*4:: psfmt32(0:N32-1)
    integer*8:: psfmt64(0:N64-1)
    integer:: idx
    integer:: initialized = 0

!====for MEXP == 19937
    integer,parameter:: POS1 = 122
    integer,parameter:: SL1 = 18
    integer,parameter:: SL2 = 1
    integer,parameter:: SR1 = 11
    integer,parameter:: SR2 = 1
!   integer,parameter:: MSK1 =      ! = 0x001fffefU = 0xdfffffefU
!   integer,parameter:: MSK2 =      ! = 0x001ecb7fU = 0xddfecb7fU
!   integer,parameter:: MSK3 =      ! = 0x001affffU = 0xbffaffffU
!   integer,parameter:: MSK4 =      ! = 0x001ffff6U = 0xbffffff6U
    integer*8,parameter:: MSK12 = 8667995624701935_8    ! = 0x001ecb7f001fffefU
    integer*8,parameter:: MSK34 = 9007156306837503_8    ! = 0x001ffff6001affffU
    integer*8,parameter:: MSK_L = 70364449226751_8  ! = 0x00003fff00003fffU
    integer*4,parameter:: PARITY1 = 1
    integer*4,parameter:: PARITY2 = 0
    integer*4,parameter:: PARITY3 = 0
    integer*4,parameter:: PARITY4 = 331998852
!#define ALTI_SL2_PERM \
!(vector unsigned char)(1,2,3,23,5,6,7,0,9,10,11,4,13,14,15,8)
!#define ALTI_SL2_PERM64 \
!(vector unsigned char)(1,2,3,4,5,6,7,31,9,10,11,12,13,14,15,0)
!#define ALTI_SR2_PERM \
!(vector unsigned char)(7,0,1,2,11,4,5,6,15,8,9,10,17,12,13,14)
!#define ALTI_SR2_PERM64 \
!(vector unsigned char)(15,0,1,2,3,4,5,6,17,8,9,10,11,12,13,14)
!#define IDSTR  "SFMT-19937:122-18-1-11-1:dfffffef-ddfecb7f-bffaffff-bffffff6"
    
    integer*4:: parity(0:3)= (/PARITY1, PARITY2, PARITY3, PARITY4/)

end module

!#include <string.h>
!#include <assert.h>
!#include "SFMT.h"
!#include "SFMT-params.h"
!
!#if defined(ALTIVEC)
!  #include "SFMT-alti.h"
!#elif defined(SSE2)
!  #include "SFMT-sse2.h"
!#else
!/*------------------------------------------
!  128-bit SIMD like data type for standard C
!  ------------------------------------------*/
!/** 128-bit data structure */
!struct W128_T {
!    uint32_t u[4];
!};
!
!/** 128-bit data type */
!typedef struct W128_T w128_t;
!
!#endif
!
!/*--------------------------------------
!  FILE GLOBAL VARIABLES
!  internal state, index counter and flag 
!  --------------------------------------*/
!/** the 128-bit internal state array */
!static w128_t sfmt[N];
!/** the 32bit integer pointer to the 128-bit internal state array */
!static uint32_t *psfmt32 = &sfmt[0].u[0];
!#if !defined(BIG_ENDIAN64) || defined(ONLY64)
!/** the 64bit integer pointer to the 128-bit internal state array */
!static uint64_t *psfmt64 = (uint64_t *)&sfmt[0].u[0];
!#endif
!/** index counter to the 32-bit internal state array */
!static int idx;
!/** a flag: it is 0 if and only if the internal state is not yet
! * initialized. */
!static int initialized = 0;
!/** a parity check vector which certificate the period of 2^{MEXP} */
!static uint32_t parity[4] = {PARITY1, PARITY2, PARITY3, PARITY4};
!
!/*----------------
!  STATIC FUNCTIONS
!  ----------------*/
!inline static int idxof(int i);
!inline static void rshift128(w128_t *out,  w128_t const *in, int shift);
!inline static void lshift128(w128_t *out,  w128_t const *in, int shift);
!inline static void gen_rand_all(void);
!inline static void gen_rand_array(w128_t array[], int size);
!inline static uint32_t func1(uint32_t x);
!inline static uint32_t func2(uint32_t x);
!static void period_certification(void);
!#if defined(BIG_ENDIAN64) && !defined(ONLY64)
!inline static void swap(w128_t array[], int size);
!#endif
!
!#if defined(ALTIVEC)
!  #include "SFMT-alti.c"
!#elif defined(SSE2)
!  #include "SFMT-sse2.c"
!#endif
!
!/**
! * This function simulate a 64-bit index of LITTLE ENDIAN 
! * in BIG ENDIAN machine.
! */
!#ifdef ONLY64
!inline static int idxof(int i) {
!    return i ^ 1;
!}
!#else
!inline static int idxof(int i) {
!integer function idxof(i)
!   integer,intent(in):: i
!   idxof = i
!end function
!    return i;
!}
!#endif
!/**
! * This function simulates SIMD 128-bit right shift by the standard C.
! * The 128-bit integer given in in is shifted by (shift * 8) bits.
! * This function simulates the LITTLE ENDIAN SIMD.
! * @param out the output of this function
! * @param in the 128-bit data to be shifted
! * @param shift the shift value
! */
!#ifdef ONLY64
!inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
!    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);
!
!    oh = th >> (shift * 8);
!    ol = tl >> (shift * 8);
!    ol |= th << (64 - shift * 8);
!    out->u[0] = (uint32_t)(ol >> 32);
!    out->u[1] = (uint32_t)ol;
!    out->u[2] = (uint32_t)(oh >> 32);
!    out->u[3] = (uint32_t)oh;
!}
!#else
!inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
subroutine rshift128(outTop, outBtm, inTop, inBtm, shift)
    implicit none
    integer*8,intent(out):: outTop, outBtm
    integer*8,intent(in):: inTop, inBtm
    integer:: shift
!   integer*8:: th, tl, oh, ol;
    
    outTop = ishft(inTop, -shift * 8)
    outBtm = ior(ishft(inTop, 64-shift * 8), ishft(inBtm, -shift * 8))
!   th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
!   tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);
!
!   oh = th >> (shift * 8);
!   ol = tl >> (shift * 8);
!   ol |= th << (64 - shift * 8);
!   out->u[1] = (uint32_t)(ol >> 32);
!   out->u[0] = (uint32_t)ol;
!   out->u[3] = (uint32_t)(oh >> 32);
!   out->u[2] = (uint32_t)oh;
end subroutine
!#endif
!/**
! * This function simulates SIMD 128-bit left shift by the standard C.
! * The 128-bit integer given in in is shifted by (shift * 8) bits.
! * This function simulates the LITTLE ENDIAN SIMD.
! * @param out the output of this function
! * @param in the 128-bit data to be shifted
! * @param shift the shift value
! */
!#ifdef ONLY64
!inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
!    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);
!
!    oh = th << (shift * 8);
!    ol = tl << (shift * 8);
!    oh |= tl >> (64 - shift * 8);
!    out->u[0] = (uint32_t)(ol >> 32);
!    out->u[1] = (uint32_t)ol;
!    out->u[2] = (uint32_t)(oh >> 32);
!    out->u[3] = (uint32_t)oh;
!}
!#else
!inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
subroutine lshift128(outTop, outBtm, inTop, inBtm, shift)
    implicit none
    integer*8,intent(out):: outTop, outBtm
    integer*8,intent(in):: inTop, inBtm
    integer:: shift
    
    outTop = ior(ishft(inTop, shift * 8), ishft(inBtm, shift * 8-64))
    outBtm = ishft(inBtm, shift * 8)
end subroutine
!    uint64_t th, tl, oh, ol;
!
!    th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
!    tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);
!
!    oh = th << (shift * 8);
!    ol = tl << (shift * 8);
!    oh |= tl >> (64 - shift * 8);
!    out->u[1] = (uint32_t)(ol >> 32);
!    out->u[0] = (uint32_t)ol;
!    out->u[3] = (uint32_t)(oh >> 32);
!    out->u[2] = (uint32_t)oh;
!}
!#endif
!
!/**
! * This function represents the recursion formula.
! * @param r output
! * @param a a 128-bit part of the internal state array
! * @param b a 128-bit part of the internal state array
! * @param c a 128-bit part of the internal state array
! * @param d a 128-bit part of the internal state array
! */
!#ifdef ONLY64
!inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
!               w128_t *d) {
!    w128_t x;
!    w128_t y;
!
!    lshift128(&x, a, SL2);
!    rshift128(&y, c, SR2);
!    r->u[0] = a->u[0] ^ x.u[0] ^ ((b->u[0] >> SR1) & MSK2) ^ y.u[0] 
!   ^ (d->u[0] << SL1);
!    r->u[1] = a->u[1] ^ x.u[1] ^ ((b->u[1] >> SR1) & MSK1) ^ y.u[1] 
!   ^ (d->u[1] << SL1);
!    r->u[2] = a->u[2] ^ x.u[2] ^ ((b->u[2] >> SR1) & MSK4) ^ y.u[2] 
!   ^ (d->u[2] << SL1);
!    r->u[3] = a->u[3] ^ x.u[3] ^ ((b->u[3] >> SR1) & MSK3) ^ y.u[3] 
!   ^ (d->u[3] << SL1);
!}
!#else
!inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
!               w128_t *d) {
subroutine do_recursion(rTop, rBtm, aTop, aBtm, bTop, bBtm, cTop, cBtm, dTop, dBtm)
    use MOD_SFMT
    implicit none
    
    integer*8,intent(out):: rTop, rBtm
    integer*8,intent(in):: aTop, aBtm, bTop, bBtm, cTop, cBtm, dTop, dBtm
!    w128_t x;
!    w128_t y;
    integer*8:: xTop, xBtm, yTop, yBtm
    
    call lshift128(xTop,xBtm, aTop,aBtm, SL2)
    call rshift128(ytop,yBtm, cTop,cBtm, SR2)
                            
    rBtm = ieor(aBtm, xBtm)
    rTop = ieor(aTop, xTop)
    rBtm = ieor(rBtm, iand(ishft(bBtm, -SR1), MSK12))
    rTop = ieor(rTop, iand(ishft(bTop, -SR1), MSK34))
    rBtm = ieor(rBtm, yBtm)
    rTop = ieor(rTop, yTop)
    rBtm = ieor(rBtm, ishft(iand(dBtm, MSK_L), SL1))
    rTop = ieor(rTop, ishft(iand(dTop, MSK_L), SL1))


end subroutine
!#endif
!
!#if (!defined(ALTIVEC)) && (!defined(SSE2))
!/**
! * This function fills the internal state array with pseudorandom
! * integers.
! */
subroutine gen_rand_all()
    use MOD_SFMT
    implicit none
    
    integer:: i
    integer*8:: r1Top, r1Btm, r2Top, r2Btm

    r1Btm = psfmt64(N64 - 4)
    r1Top = psfmt64(N64 - 3)
    r2Btm = psfmt64(N64 - 2)
    r2Top = psfmt64(N64 - 1)

    do i=0,N - POS1 - 1
         
        call do_recursion(psfmt64(i*2 + 1),psfmt64(i*2), psfmt64(i*2 + 1),psfmt64(i*2), psfmt64((i + POS1)*2+1), psfmt64((i + POS1)*2), r1Top, r1Btm, r2Top, r2Btm);
        r1Btm = r2Btm
        r1Top = r2Top
        r2Btm = psfmt64(i*2)
        r2Top = psfmt64(i*2 + 1)
        
    end do
    do i=N - POS1, N-1
        call do_recursion(psfmt64(i*2 + 1),psfmt64(i*2), psfmt64(i*2 + 1),psfmt64(i*2), psfmt64((i + POS1 - N)*2+1), psfmt64((i + POS1 - N)*2), r1Top, r1Btm, r2Top, r2Btm);
        r1Btm = r2Btm
        r1Top = r2Top
        r2Btm = psfmt64(i*2)
        r2Top = psfmt64(i*2 + 1)
    end do
end subroutine

!
!/**
! * This function fills the user-specified array with pseudorandom
! * integers.
! *
! * @param array an 128-bit array to be filled by pseudorandom numbers.  
! * @param size number of 128-bit pseudorandom numbers to be generated.
! */
!inline static void gen_rand_array(w128_t array[], int size) {
!    int i, j;
!    w128_t *r1, *r2;
!
!    r1 = &sfmt[N - 2];
!    r2 = &sfmt[N - 1];
!    for (i = 0; i < N - POS1; i++) {
!   do_recursion(&array[i], &sfmt[i], &sfmt[i + POS1], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (; i < N; i++) {
!   do_recursion(&array[i], &sfmt[i], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (; i < size - N; i++) {
!   do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!    }
!    for (j = 0; j < 2 * N - size; j++) {
!   sfmt[j] = array[j + size - N];
!    }
!    for (; i < size; i++, j++) {
!   do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
!   r1 = r2;
!   r2 = &array[i];
!   sfmt[j] = array[i];
!    }
!}
!#endif
!
!#if defined(BIG_ENDIAN64) && !defined(ONLY64) && !defined(ALTIVEC)
!inline static void swap(w128_t array[], int size) {
!    int i;
!    uint32_t x, y;
!
!    for (i = 0; i < size; i++) {
!   x = array[i].u[0];
!   y = array[i].u[2];
!   array[i].u[0] = array[i].u[1];
!   array[i].u[2] = array[i].u[3];
!   array[i].u[1] = x;
!   array[i].u[3] = y;
!    }
!}
!#endif
!/**
! * This function represents a function used in the initialization
! * by init_by_array
! * @param x 32-bit integer
! * @return 32-bit integer
! */
!static uint32_t func1(uint32_t x) {
!    return (x ^ (x >> 27)) * (uint32_t)1664525UL;
!}
!
!/**
! * This function represents a function used in the initialization
! * by init_by_array
! * @param x 32-bit integer
! * @return 32-bit integer
! */
!static uint32_t func2(uint32_t x) {
!    return (x ^ (x >> 27)) * (uint32_t)1566083941UL;
!}
!
!/**
! * This function certificate the period of 2^{MEXP}
! */
!static void period_certification(void) {
subroutine period_certification()
    use MOD_SFMT
    implicit none
    
    integer:: inner = 0
    integer:: i, j
    integer*4:: work

    do i = 0, 3
        work = iand(psfmt32(i), parity(i))
        do j = 0, 31
            inner = ieor(inner, iand(work, 1))
            work = ishft(work,-1)
        end do
    end do
!    /* check OK */
    if (inner == 1) return
    
    
!    /* check NG, and modification */
    do i = 0, 3
        work = 1;
        do j = 0, 31
            if (iand(work, parity(i)) /= 0) then
                psfmt32(i) = ieor(psfmt32(i), work)
                return
            end if
            work = ishft(work,1)
        end do
    end do
end subroutine

!
!/*----------------
!  PUBLIC FUNCTIONS
!  ----------------*/
!/**
! * This function returns the identification string.
! * The string shows the word size, the Mersenne exponent,
! * and all parameters of this generator.
! */
!char *get_idstring(void) {
!    return IDSTR;
!}
!
!/**
! * This function returns the minimum size of array used for \b
! * fill_array32() function.
! * @return minimum size of array used for fill_array32() function.
! */
!int get_min_array_size32(void) {
!    return N32;
!}
!
!/**
! * This function returns the minimum size of array used for \b
! * fill_array64() function.
! * @return minimum size of array used for fill_array64() function.
! */
!int get_min_array_size64(void) {
!    return N64;
!}
!
!#ifndef ONLY64
!/**
! * This function generates and returns 32-bit pseudorandom number.
! * init_gen_rand or init_by_array must be called before this function.
! * @return 32-bit pseudorandom number
! */
integer*4 function gen_rand32()
    use MOD_SFMT
    implicit none

    if(initialized==0)stop
    
    if (idx >= N32) then
        call gen_rand_all()
        idx = 0
    end if
    if (btest(idx,0))then
        gen_rand32 = ibits(psfmt64(idx/2),32,32)
    else
        gen_rand32 = ibits(psfmt64(idx/2),0,32)
    end if
    idx = idx + 1
end function
!#endif
!/**
! * This function generates and returns 64-bit pseudorandom number.
! * init_gen_rand or init_by_array must be called before this function.
! * The function gen_rand64 should not be called after gen_rand32,
! * unless an initialization is again executed. 
! * @return 64-bit pseudorandom number
! */
integer*8 function gen_rand64()
    use MOD_SFMT
    implicit none
    integer::i

!
    if (idx >= N32) then
        call gen_rand_all()
        idx = 0
    end if
    gen_rand64 = psfmt64(idx/2);
    idx = idx + 2
end function
!    idx += 2;
!    return r;
!#endif
!}
!
!#ifndef ONLY64
!/**
! * This function generates pseudorandom 32-bit integers in the
! * specified array[] by one call. The number of pseudorandom integers
! * is specified by the argument size, which must be at least 624 and a
! * multiple of four.  The generation by this function is much faster
! * than the following gen_rand function.
! *
! * For initialization, init_gen_rand or init_by_array must be called
! * before the first call of this function. This function can not be
! * used after calling gen_rand function, without initialization.
! *
! * @param array an array where pseudorandom 32-bit integers are filled
! * by this function.  The pointer to the array must be \b "aligned"
! * (namely, must be a multiple of 16) in the SIMD version, since it
! * refers to the address of a 128-bit integer.  In the standard C
! * version, the pointer is arbitrary.
! *
! * @param size the number of 32-bit pseudorandom integers to be
! * generated.  size must be a multiple of 4, and greater than or equal
! * to (MEXP / 128 + 1) * 4.
! *
! * @note \b memalign or \b posix_memalign is available to get aligned
! * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
! * returns the pointer to the aligned memory block.
! */
!inline void fill_array32(uint32_t array[], int size) {
!    assert(initialized);
!    assert(idx == N32);
!    assert(size % 4 == 0);
!    assert(size >= N32);
!
!    gen_rand_array((w128_t *)array, size / 4);
!    idx = N32;
!}
!#endif
!
!/**
! * This function generates pseudorandom 64-bit integers in the
! * specified array[] by one call. The number of pseudorandom integers
! * is specified by the argument size, which must be at least 312 and a
! * multiple of two.  The generation by this function is much faster
! * than the following gen_rand function.
! *
! * For initialization, init_gen_rand or init_by_array must be called
! * before the first call of this function. This function can not be
! * used after calling gen_rand function, without initialization.
! *
! * @param array an array where pseudorandom 64-bit integers are filled
! * by this function.  The pointer to the array must be "aligned"
! * (namely, must be a multiple of 16) in the SIMD version, since it
! * refers to the address of a 128-bit integer.  In the standard C
! * version, the pointer is arbitrary.
! *
! * @param size the number of 64-bit pseudorandom integers to be
! * generated.  size must be a multiple of 2, and greater than or equal
! * to (MEXP / 128 + 1) * 2
! *
! * @note \b memalign or \b posix_memalign is available to get aligned
! * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
! * returns the pointer to the aligned memory block.
! */
!inline void fill_array64(uint64_t array[], int size) {
!    assert(initialized);
!    assert(idx == N32);
!    assert(size % 2 == 0);
!    assert(size >= N64);
!
!    gen_rand_array((w128_t *)array, size / 2);
!    idx = N32;
!
!#if defined(BIG_ENDIAN64) && !defined(ONLY64)
!    swap((w128_t *)array, size /2);
!#endif
!}
!
!/**
! * This function initializes the internal state array with a 32-bit
! * integer seed.
! *
! * @param seed a 32-bit integer used as the seed.
! */
!void init_gen_rand(uint32_t seed) {
subroutine init_gen_rand(seed)
    use MOD_SFMT
    implicit none
    
    integer*4:: seed
    integer:: i
    integer*8:: temp64
    
    psfmt32(0) = seed;
    do i=1, N32-1
        temp64 = ieor( psfmt32(i-1), ishft( psfmt32(i-1), -30 ) )
        temp64 = 1812433253_8 * temp64 + i
        psfmt32(i) = ibits( temp64, 0, 32 )
    end do
    
    
    idx = N32
    call period_certification()

!original method by A.I.
    do i=0, N64-1
        psfmt64(i) = psfmt32(i*2 + 1)
        temp64 = psfmt32(i*2)
        temp64 = iand(temp64, 4294967295_8)
        psfmt64(i) = ior(ishft(psfmt64(i), 32), temp64)
    end do
    
    initialized = 1
end subroutine
!
!/**
! * This function initializes the internal state array,
! * with an array of 32-bit integers used as the seeds
! * @param init_key the array of 32-bit integers, used as a seed.
! * @param key_length the length of init_key.
! */
!void init_by_array(uint32_t init_key[], int key_length) {
!    int i, j, count;
!    uint32_t r;
!    int lag;
!    int mid;
!    int size = N * 4;
!
!    if (size >= 623) {
!   lag = 11;
!    } else if (size >= 68) {
!   lag = 7;
!    } else if (size >= 39) {
!   lag = 5;
!    } else {
!   lag = 3;
!    }
!    mid = (size - lag) / 2;
!
!    memset(sfmt, 0x8b, sizeof(sfmt));
!    if (key_length + 1 > N32) {
!   count = key_length + 1;
!    } else {
!   count = N32;
!    }
!    r = func1(psfmt32[idxof(0)] ^ psfmt32[idxof(mid)] 
!         ^ psfmt32[idxof(N32 - 1)]);
!    psfmt32[idxof(mid)] += r;
!    r += key_length;
!    psfmt32[idxof(mid + lag)] += r;
!    psfmt32[idxof(0)] = r;
!    i = 1;
!    count--;
!    for (i = 1, j = 0; (j < count) && (j < key_length); j++) {
!   r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
!         ^ psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] += r;
!   r += init_key[j] + i;
!   psfmt32[idxof((i + mid + lag) % N32)] += r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!    for (; j < count; j++) {
!   r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
!         ^ psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] += r;
!   r += i;
!   psfmt32[idxof((i + mid + lag) % N32)] += r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!    for (j = 0; j < N32; j++) {
!   r = func2(psfmt32[idxof(i)] + psfmt32[idxof((i + mid) % N32)] 
!         + psfmt32[idxof((i + N32 - 1) % N32)]);
!   psfmt32[idxof((i + mid) % N32)] ^= r;
!   r -= i;
!   psfmt32[idxof((i + mid + lag) % N32)] ^= r;
!   psfmt32[idxof(i)] = r;
!   i = (i + 1) % N32;
!    }
!
!    idx = N32;
!    period_certification();
!    initialized = 1;
!}


!/** generates a random number on [0,1) with 53-bit resolution*/
real*8 function genrand_res53() 
    integer*8:: gen_rand64
    integer*8:: i
    i = gen_rand64()
    i = ishft(i, -1)
    genrand_res53 = dble(i) * (1d0/9223372036854775808d0)
end function
!-----------------  this is the end of SFMT  -------------------






!@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@
!
! Supplementary material (for 2D regular square lattice with priodic boundary conditions)
! Fortran code to generate convergent configurations of u, v, and tau
! Hybrid simulation of Monte Carlo update of tau and discrete time RD equation for u & v 
! Varible names are close to those used in the paper
!                  "Turing patterns on non-fluctuating surfaces under mechanical stresses"
! 
! this code is written on a Windows PC (=> can be used on a Linux PC)
! compilation by Intel Fortran => ifc -O3 TPs-non-fluctuating-regular-square.f90
! note that "data" folder is necessary to output data for graphics if "return" is removed in graphics subroutine
!
!@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@@
!
  program turing_pattern_on_triangular_lattice
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
! mm >= total number of vertices
! inb = total number of vetices linked to each vertex i
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
! nx = total number of vertices along the x direction
! ny = total number of vertices along the y direction
! nmax = total number of vertices = nx*ny
! xco (1,i) = x coordinate of vertex i
! xco (y,i) = y coordinate of vertex i
! nnbsite (j,i) = j-th vertex number linked to vertex i
!-------------------------------------------------------------------
! for lattice size
      nx=58;  ! ny=50   ny is automatically fixed from nx in subroutine triangular_lattice_PBC
!      nmax=nx*ny
      a_lattspacing=0.58      ! lattice spacing
      R_deformation=1.1       ! deformation ratio R
! model
      model=1                 ! model 1 or 2
! for hybrid simulation
      nitr=1                  ! total number of samples for mean value calculations
      nmc=500000              ! M0 sweeps to update tau
      dt=0.001                ! discrete time step for RD equations
      epsilon=1.0d-7          ! 
! for Htau
      ramda=0.6   
! for RD equations
      alpha=1;   beta=0;     gamma=8
      Du=0.8;       Dv=20
! for Finsler metric
      chi0=1 
! for monitoring
      monitor_iteration=10000     ! monitoring every monitor_iteration
! for the initial random number
      init=0                 ! 0 or 1 
!-------------------------------------------------------------------
! data from text file
!   open (22,file='input_triangle.txt',status='unknown')
!   read(22,*) nx  !,ny
!   read(22,*) a_lattspacing
!   read(22,*) R_deformation
!   read(22,*) model
!   read(22,*) nitr,nmc,dt, epsilon
!   read(22,*) ramda
!   read(22,*) alpha, beta, gamma
!   read(22,*) Du, Dv
!   read(22,*) chi0
!   read(22,*) monitor_iteration
!   read(22,*) init
!   close(22)
!-------------------------------------------------------------------
! random number initialization
     if(init==0) then
          call init_gen_rand (4357)      !   for the initial simulation
     else
          call read_random_initial()     !
     endif


     call triangular_lattice_PBC
     call inverse_normalization_const    ! barGammaG etc

! production of nitr convergent-configuratios
     do iteration=1,nitr                                          ! nitr = total number of configurations
        call initialize                                           ! initialization of variables u,v,tau

        Ifconvergent=1                                            ! >=1 : non-converegent, 0 : convergent
        do while (Ifconvergent > 0)
           if(Ifconvergent < nmc) call mcupdates_of_tau           ! MC update of tau
           if(mod(Ifconvergent,monitor_iteration)==0) call monitoring  ! 
           Ifconvergent=Ifconvergent+1
           call convergent_or_not                                 ! u,v updates by discrete RD equations
        enddo
        call output (iteration)                                   ! output the convergent configuration u,v,tau
        call graphics (iteration)           ! text data for graphics
     enddo

     call save_random_final()
write(*,*) ' simulation => finished '
  end



  subroutine read_random_initial()
! read the final random number of the random number sequence used in the last simulation
  use mod_sfmt
!    integer*4:: psfmt32(0:N32-1)
!    integer*8:: psfmt64(0:N64-1)
!    integer:: idx
!    integer:: initialized = 0
  open (1,file='random_number.dat')
  read(1,*) psfmt64
  read(1,*) idx
  read(1,*) initialized
  close(1)
   write(*,*) ' random number => from random.dat'
  return
  end


  subroutine save_random_final()
! output the final random number of the random number sequence used in this simulation
  use mod_sfmt
!    integer*4:: psfmt32(0:N32-1)
!    integer*8:: psfmt64(0:N64-1)
!    integer:: idx
!    integer:: initialized = 0
  open (1,file='random_number.dat')
  write(1,*) psfmt64
  write(1,*) idx
  write(1,*) initialized
  close(1)
   write(*,*) ' random number => to random.dat'
  return
  end


   double precision function dsqrt_zero_include (value)
  implicit double precision (a-h,o-z)
   if( value > 0.0d0) then
      dsqrt_zero_include=dsqrt(value)
   else
      dsqrt_zero_include=0
   endif
   return
   end


  subroutine triangular_lattice_PBC
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
! mm >= total number of vertices
! inb >= total number of vetices linked to each vertex i
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  dimension unit(6)
! 
  if(mod(nx,2) /=0) then
    write(*,*) 'nx should be even number '
    stop
  endif

   ylen=nx/(0.5*dsqrt(3.0d0)) 
   ny=ylen
   if (mod(ny,2)/=0) then
     if(ylen-ny > 0.5d0) then
       ny=ny+1
     else
       ny=ny-1
     endif
   endif
  nmax=nx*ny
  jmax=6
  write(*,*) 'nx, ny, nmax, total number of bonds ',nx, ny, nmax, 3*nmax
  write(*,*) 'coordination number = ',jmax

!  inext, iback
       do j=1,jmax
         if(j==1) then
            inext(j)=j+1; iback(j)=jmax
         elseif(j==jmax) then
            inext(j)=1; iback(j)=j-1
         else
            inext(j)=j+1; iback(j)=j-1
         endif
       enddo

!
    dx=a_lattspacing; dy=0.5*dsqrt(3.0d0)*a_lattspacing
    dx=dx*R_deformation; dy=dy/R_deformation
    do j=1,ny; 
       if(j==1) then
          jp1=2; jm1=ny
       elseif(j==ny) then
          jp1=1; jm1=j-1
       else
          jp1=j+1; jm1=j-1
       endif
       do i=1,nx
         if(i==1) then
            ip1=2; im1=nx
         elseif(i==nx) then
            ip1=1; im1=i-1
         else
            ip1=i+1; im1=i-1
         endif
         nst = (j-1)*nx + i                   !  sequential number of vertex
         if(mod(j,2)==0) then                 ! even j  including j=ny
             nnbsite(1,nst)=(j  -1)*nx + ip1
             nnbsite(2,nst)=(jp1-1)*nx + i  
             nnbsite(3,nst)=(jp1-1)*nx + im1
             nnbsite(4,nst)=(j  -1)*nx + im1
             nnbsite(5,nst)=(jm1-1)*nx + im1
             nnbsite(6,nst)=(jm1-1)*nx + i  
               xco(1,nst)=(i-1)*dx; xco(2,nst)=(j-1)*dy
         else                                 ! odd j including j=1
             nnbsite(1,nst)=(j  -1)*nx + ip1
             nnbsite(2,nst)=(jp1-1)*nx + ip1
             nnbsite(3,nst)=(jp1-1)*nx + i  
             nnbsite(4,nst)=(j  -1)*nx + im1
             nnbsite(5,nst)=(jm1-1)*nx + i  
             nnbsite(6,nst)=(jm1-1)*nx + ip1
               xco(1,nst)=(i-0.5)*dx; xco(2,nst)=(j-1)*dy
         endif
!  write(*,11) nst,(nnbsite(k,nst),k=1,6)
!  read(*,*)
    enddo; enddo
11 format(7I5)

! let isite = a vertex number (1,...,nmax)
! let jst = nnbsite(j,isite),(j=1,...,jmax) ;  number of j-th vertex linked to isite 
! then define jstinb(j,isite) to be the number (=1,...,jmax) such that isite = nnbsite(jstinb(j,isite),jst)

   do isite=1,nmax;
   do j=1,jmax
       jst=nnbsite(j,isite)
       do k=1,jmax
          if(nnbsite(k,jst)==isite) jstinb(j,isite)=k
       enddo
   enddo; enddo


! for PBC in the x,y direction  dispX, dispY 
! => xco(1,nnbsite(j,i)) -> xco(1,nnbsite(j,i)) + dispX(j,i), j=1,...,jmax
! => xco(2,nnbsite(j,i)) -> xco(2,nnbsite(j,i)) + dispY(j,i), j=1,...,jmax
    do isite=1,nmax
      do j=1,jmax
         dispX(j,isite)=0; dispY(j,isite)=0
      enddo
    enddo

    XL=nx*dx; YL=ny*dy

    write(*,*)'XL,YL=',XL,YL
    do j=1,ny; 
       do i=1,nx
     isite = (j-1)*nx + i          !  sequential number of vertex
!         jst=nnbsite(j,isite)
!         ix = mod(isite,nx)              ! site (ix,jx)
!         jx = (isite-ix)/nx + 1          ! site (ix,jx)
! if(isite /= (j-1)*nx + i  ) then
!    write(*,*) i,j,isite
!    stop
! endif
! dispX
         if(i==1) then                  ! left boundary
            if(mod(j,2)==1) then        ! jx = odd
               dispX(4,isite)=-XL
            else !if(mod(jx,2)==0) then  ! jx = even
               dispX(3,isite)=-XL
               dispX(4,isite)=-XL
               dispX(5,isite)=-XL
            endif
         elseif(i==nx) then             ! right boundary
            if(mod(j,2)==0) then        ! jx = even
               dispX(1,isite)=XL
            else !if(mod(j,2)==1) then  ! jx = odd
               dispX(1,isite)=XL
               dispX(2,isite)=XL
               dispX(6,isite)=XL
            endif
         endif
! dispY
         if(j==1) then                   ! lower boundary
               dispY(5,isite)=-YL
               dispY(6,isite)=-YL
         elseif(j==ny) then              ! upper boundary
               dispY(2,isite)=YL
               dispY(3,isite)=YL
         endif
!write(*,*) isite,j,jst
!write(*,*) i,j
!write(*,111) i,j,isite,(dispX(jj,isite),jj=1,6)
!write(*,111) i,j,isite,(dispy(jj,isite),jj=1,6)
!read(*,*)
       enddo
    enddo; 
111 format(3I4,6F7.3)
! unit tangential vectors
! bond length squares for H1 and RD eqs.
   unitTv(1,1)=1;    unitTv(2,1)=0
   unitTv(1,2)=0.5;  unitTv(2,2)=0.5*dsqrt(3.0d0)
   unitTv(1,3)=-0.5; unitTv(2,3)=0.5*dsqrt(3.0d0)
   unitTv(1,4)=-1;   unitTv(2,4)=0
   unitTv(1,5)=-0.5; unitTv(2,5)=-0.5*dsqrt(3.0d0)
   unitTv(1,6)=0.5;  unitTv(2,6)=-0.5*dsqrt(3.0d0)
   do j=1,jmax
     unitTv(1,j)=unitTv(1,j) * R_deformation
     unitTv(2,j)=unitTv(2,j) / R_deformation
     eLL2(j)=unitTv(1,j)**2 + unitTv(2,j)**2
     eLL2(j)=eLL2(j)*a_lattspacing*a_lattspacing
     unit(j)=0
   enddo
! normalization of unitTv
   do j=1,jmax
      unit(j)=unit(j)+ unitTv(1,j)**2 +  unitTv(2,j)**2
   enddo
   do j=1,jmax
      unitTv(1,j)=unitTv(1,j)/dsqrt(unit(j))
      unitTv(2,j)=unitTv(2,j)/dsqrt(unit(j))
!    write(*,*) j,unitTV(1,j)**2+unitTV(2,j)**2
!    write(*,*) j,unitTV(1,j),unitTV(2,j)
   enddo
!
   do L=1,2; denom(L)=0; denom2(L)=0; enddo
   do L=1,2
     do j=1,6
       denom(L)=denom(L)+dabs(unitTv(L,j))
       denom2(L)=denom2(L)+unitTv(L,j)*unitTv(L,j)
     enddo
   enddo
   do L=1,2
     denom(L)=denom(L) * nmax
     denom2(L)=denom2(L) * nmax
     denom(L)=denom(L) / 2          !  duplication
     denom2(L)=denom2(L) / 2        ! duplication
   enddo
   write(*,*) 'denom(1),denom(2),denom(1)+denom(2)',L,denom(1),denom(2),denom(1)+denom(2)


! check
   x1=0
   do i=1,nmax
     do j=1,jmax
       jp1=inext(j); jm1=iback(j); 
       jst=nnbsite(j,i); jpst=nnbsite(jp1,i); jmst=nnbsite(jm1,i)
       j1=jstinb(j,i); jp=inext(j1); jm=iback(j1)
       if(jpst /= nnbsite(jm,jst)) then
         write(*,*) 'jpst',j,j1,jm,jpst,nnbsite(jm,jst)
         stop
       endif
       if(jmst /= nnbsite(jp,jst)) then
         write(*,*) 'jmst',j,j1,jp,jmst,nnbsite(jp,jst)
         stop
       endif
       X1=X1+(xco(1,i)-xco(1,jst)-dispX(j,i))**2 + (xco(2,i)-xco(2,jst)-dispY(j,i))**2

     enddo
   enddo
   write(*,*) ' mean bond length square = ',X1/(Jmax*nmax), a_lattspacing*a_lattspacing
!   read(*,*)
   
  return
  end


  subroutine inverse_normalization_const
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
!------------------------
  chijGsum=0; chijusum=0;  chijvsum=0;  totalsample=0; 
  Ktotal=100000;         ! => sufficiently large
!@@@@@@@@@@@@@@@@@@@@@@@@
  do  Ktime=1,Ktotal
!@@@@@@@@@@@@@@@@@@@@@@@@
     do isite=1,nmax
         sum=1
         do while (sum > 0.25d0)
            tau(1,isite) = genrand_res53 () - 0.5D0
            tau(2,isite) = genrand_res53 () - 0.5D0
            sum = tau(1,isite)*tau(1,isite)+tau(2,isite)*tau(2,isite)
         enddo
         sum=1/dsqrt(sum)
         tau(1,isite)=sum*tau(1,isite); tau(2,isite)=sum*tau(2,isite)
!
         if(model==1) then
            do j=1,jmax
              x1=tau(1,isite)*unitTv(1,j)+tau(2,isite)*unitTv(2,j)
              chijG(j,isite) = chi0 + dsqrt_zero_include(1-x1*x1)
              chiju(j,isite) = chi0 + dabs(x1)
              chijv(j,isite) = chijG(j,isite)
            enddo
         else !if(model==2) then
            do j=1,jmax
              x1=tau(1,isite)*unitTv(1,j)+tau(2,isite)*unitTv(2,j)
              chijG(j,isite) = chi0 + dabs(x1)
              chiju(j,isite) = chijG(j,isite)
              chijv(j,isite) = chi0 + dsqrt_zero_include(1-x1*x1)
            enddo
         endif
    enddo
!------------------------
     do isite=1,nmax
        do j=1,jmax
         jst=nnbsite(j,isite); jp1=inext(j); ; jm1=iback(j); 
         J1=jstinb(j,isite); Jm=iback(j1); Jp=inext(j1)
! 
!            x1 = chijG(j,isite) / chijG(jp1,isite); !x2 = chijG(J1,jst) / chijG(Jm,jst); x3=chijG(J2,jpst) / chijG(J3,jpst)
!            chijGsum = chijGsum + x1  + 1.0d0/x1 !+ x2 + x3 + 1/x2 + 1/x3
            x1 = chijG(j,isite) / chijG(jp1,isite); x2 = chijG(Jm,jst) / chijG(J1,jst); 
            x3=chijG(j,isite) / chijG(jm1,isite) ; x4 = chijG(Jp,jst) / chijG(Jp,jst); 
            chijGsum = chijGsum + x1  + x2 + x3 + x4
!
!            x1 = chiju(j,isite) / chiju(jp1,isite); !x2 = chiju(J1,jst) / chiju(Jm,jst); !x3=chiju(J2,jpst) / chiju(J3,jpst)
!            chijusum = chijusum + x1 + 1.0d0/x1  ! + x2 + x3  + 1/x2 +1/x3
            x1 = chiju(j,isite) / chiju(jp1,isite); x2 = chiju(Jm,jst) / chiju(J1,jst); 
            x3 = chiju(j,isite) / chiju(jm1,isite) ; x4 = chiju(Jp,jst) / chiju(Jp,jst); 
            chijusum = chijusum + x1  + x2 + x3 + x4
!
!            x1 = chijv(j,isite) / chijv(jp1,isite); !x2 = chijv(J1,jst) / chijv(Jm,jst); !x3=chijv(J2,jpst) / chijv(J3,jpst)
!            chijvsum = chijvsum + x1 + 1.0d0/x1 ! + x2  1/x2  + x3 + 1/x3
            x1 = chijv(j,isite) / chijv(jp1,isite); x2 = chijv(Jm,jst) / chijv(J1,jst); 
            x3=chijv(j,isite) / chijv(jm1,isite) ; x4 = chijv(Jp,jst) / chijv(Jp,jst); 
            chijvsum = chijvsum + x1  + x2 + x3 + x4
            totalsample = totalsample  + 1
         enddo
     enddo
!write(*,*) ktime,chijGsum, chijusum,chijvsum,totalsample

!@@@@@@@@@@@@@@@@@@@@@@@@
  enddo ! Ktime
!@@@@@@@@@@@@@@@@@@@@@@@@
! inverse of the normalization constants
    barGammaG = totalsample /  chijGsum
    barGammau = totalsample /  chijusum
    barGammav =  totalsample /  chijvsum
 write(*,*) 'barGammaG, barGammau, barGammav ',barGammaG, barGammau, barGammav
   return
   end 


  subroutine initialize
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
!
! tau random start
     do isite=1,nmax
         sum=1
         do while (sum > 0.25d0)
            tau(1,isite) = genrand_res53 () - 0.5D0
            tau(2,isite) = genrand_res53 () - 0.5D0
            sum = tau(1,isite)*tau(1,isite)+tau(2,isite)*tau(2,isite)
         enddo
         sum=1/dsqrt(sum)
         tau(1,isite)=sum*tau(1,isite); tau(2,isite)=sum*tau(2,isite)
!
         if(model==1) then
            do j=1,jmax
              x1=tau(1,isite)*unitTv(1,j)+tau(2,isite)*unitTv(2,j)
              chijG(j,isite)=chi0+dsqrt_zero_include(1-x1*x1)
              chiju(j,isite)=chi0+dabs(x1)
              chijv(j,isite)=chijG(j,isite)
            enddo
         else !if(model==2) then
            do j=1,jmax
              x1=tau(1,isite)*unitTv(1,j)+tau(2,isite)*unitTv(2,j)
              chijG(j,isite)=chi0+dabs(x1)
              chiju(j,isite)=chijG(j,isite)
              chijv(j,isite)=chi0+dsqrt_zero_include(1-x1*x1)
            enddo
         endif

! u,v  random start
        u(isite)=genrand_res53() -0.5D0
        v(isite)=genrand_res53() -0.5D0
     enddo


! difference operation of u,v for Hu, Hv and RD eqs.
   
      do i=1,nmax
        do j=1,jmax
          jst=nnbsite(j,i)
          diffu(j,i)=(u(jst)-u(i))**2
          diffv(j,i)=(v(jst)-v(i))**2
        enddo;
      enddo
 write(*,*) 'initilization => finished'
  return
  end



  subroutine convergent_or_not
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  dimension uu(mm),vv(mm)

    do i=1,nmax
      uu(i)=u(i)
      vv(i)=v(i)
    enddo

     call discrete_timestep

     convergentU=0; convergentV=0
     do i=1,nmax
       convergentU=Max(convergentU,dabs(u(i)-uu(i)))
       convergentV=Max(convergentV,dabs(v(i)-vv(i)))
     enddo

       if(convergentV < epsilon .and. convergentU < epsilon) then
         write(*,112) Ifconvergent, convergentU, convergentV 
         Ifconvergent=0; return
       endif
112 format('Convergent!!',I9,2E15.6)

   return
   end 


  subroutine discrete_timestep
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration

     do isite=1,nmax
        dLapu=0; dLapv=0; usum=0; vsum=0
        do j=1,jmax
          jst=nnbsite(j,isite); jp1=inext(j); jm1=iback(j)
          J1=jstinb(j,isite); Jm=iback(j1); Jp=inext(j1)
!
          x1 = chiju(j,isite) / chiju(jp1,isite); x2 = chiju(J1,jst) / chiju(Jm,jst)
          y1 = chiju(j,isite) / chiju(jm1,isite); y2 = chiju(J1,jst) / chiju(Jp,jst)
          sum=x1+x2+y1+y2
          usum = usum + sum
          dLapu = dLapu + sum*u(jst)    ! discrete Laplacian
!
          x1 = chijv(j,isite) / chijv(jp1,isite); x2 = chijv(J1,jst) / chijv(Jm,jst)
          y1 = chijv(j,isite) / chijv(jm1,isite); y2 = chijv(J1,jst) / chijv(Jp,jst)
          sum=x1+x2+y1+y2
          vsum = vsum + sum
          dLapv = dLapv + sum*v(jst)   ! discrete Laplacian
        enddo
!----------
        dLapu = barGammau * ( dLapu - usum*u(isite) )      ! discrete Laplacian of u
        dLapv = barGammav * ( dLapv - vsum*v(isite) )      ! discrete Laplacian of v
        fterm = u(isite) - u(isite)*u(isite)*u(isite) - v(isite)
        gterm = gamma * (u(isite) - alpha*v(isite) - beta )
        u(isite) = u(isite) + dt*(  Du*dLapu + fterm )
        v(isite) = v(isite) + dt*(  Dv*dLapv + gterm )
     enddo
!
! update of DifU, DifV
     do i=1,nmax
       do j=1,jmax
          jst=nnbsite(j,i)
!----------
        diffu(j,i) = (u(jst)-u(i))*(u(jst)-u(i)) 
        diffv(j,i) = (v(jst)-v(i))*(v(jst)-v(i)) 
!-------------
      enddo
    enddo
!
   return
   end 


  subroutine mcupdates_of_tau
use mod_sfmt
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  dimension taunew(2), chijGnew(inb), chijunew(inb), chijvnew(inb)
  acceptance=0
!---------------------------------------------------------
     do isite=1,nmax
!---------------------------------------------------------
! new tau at isite
          sum=1
          do while (sum > 0.25d0)
            taunew(1) = genrand_res53 () - 0.5D0
            taunew(2) = genrand_res53 () - 0.5D0
            sum = taunew(1)*taunew(1)+taunew(2)*taunew(2)
          enddo
          sum=1/dsqrt(sum)
          do L=1,2; taunew(L)=taunew(L)*sum; enddo
!---------------------------------------------------------
! chijG(1) = chiG_i1, chijG(2) = chiG_i2; 
! chiju(1) = chiu_i1, chiju(2)= chiu_i2
! chijv(1) = chiv_i1, chiju(2)= chiv_i2
        if(model==1) then
           do j=1,jmax
              x1=taunew(1)*unitTv(1,j)+taunew(2)*unitTv(2,j)
              chijGnew(j)=chi0+dsqrt_zero_include(1-x1*x1)     ! new chijG
              chijunew(j)=chi0+dabs(x1)                        ! new chiju
              chijvnew(j)=chijGnew(j)                          ! new chijv
           enddo
        else !if(model==2) then
           do j=1,jmax
              x1=taunew(1)*unitTv(1,j)+taunew(2)*unitTv(2,j)
              chijGnew(j)=chi0+dabs(x1)
              chijunew(j)=chijGnew(j)
              chijvnew(j)=chi0+dsqrt_zero_include(1-x1*x1)
           enddo
        endif

       dH1=0; dHu=0; dHv=0; dHtau=0
!--------------------
       do j=1,jmax
          jst=nnbsite(j,isite); jp1=inext(j); jm1=iback(j)

!  new - old
!          x1 = chijGnew(j) / chijGnew(jp1);  y1 =chijG(j,isite)/chijG(jp1,isite) 
!          dH1 = dH1 + (x1-y1) * ell2(j) + (1/x1 - 1/y1)*ell2(jp1) 
          x1 = chijGnew(j) / chijGnew(jp1);  y1 =chijG(j,isite)/chijG(jp1,isite) 
          x2 = chijGnew(j) / chijGnew(jm1);  y2 =chijG(j,isite)/chijG(jm1,isite) 
          dH1 = dH1 + (x1+x2-y1-y2) * ell2(j) 

!  new - old
!          x1 = chijunew(j) / chijunew(jp1);  y1 =chiju(j,isite)/chiju(jp1,isite) 
!          dHu = dHu + (x1-y1) * diffu(j,isite) +   (1/x1 - 1/y1) * diffu(jp1,isite) 
          x1 = chijunew(j) / chijunew(jp1);  y1 =chiju(j,isite)/chiju(jp1,isite) 
          x2 = chijunew(j) / chijunew(jm1);  y2 =chiju(j,isite)/chiju(jm1,isite) 
          dHu = dHu + (x1+x2-y1-y2) * diffu(j,isite)

!  new - old
!          x1 = chijvnew(j) / chijvnew(jp1);  y1 =chijv(j,isite)/chijv(jp1,isite) 
!          dHv = dHv + (x1-y1) * diffv(j,isite) +   (1/x1 - 1/y1) * diffv(jp1,isite) 
          x1 = chijvnew(j) / chijvnew(jp1);  y1 =chijv(j,isite)/chijv(jp1,isite) 
          x2 = chijvnew(j) / chijvnew(jm1);  y2 =chijv(j,isite)/chijv(jm1,isite) 
          dHu = dHu + (x1+x2-y1-y2) * diffv(j,isite)
!  new - old
          dHtau = dHtau - (taunew(1)*tau(1,jst)+taunew(2)*tau(2,jst))**2        &
                        + (tau(1,isite)*tau(1,jst)+tau(2,isite)*tau(2,jst))**2 
       enddo
!--------------------
       dH1 = barGammaG * dH1
       dHu = barGammau * dHu
       dHv = barGammav * dHv
       dHtau = 1.5*dHtau

! change of the total energy due to the change of tau at site i
         dH = dH1  + ramda*dHtau + ( Du*dHu - (Dv/gamma)*dHv )
!      write(*,*) isite,dh1,ramda*dHtau,Du*dHu,(Dv/gamma)*dHv 
!  Metroplise MC
         if(dH < 0.0D0) goto 55
         if( genrand_res53 () > DEXP(-dH) ) goto 99
!     if(dH < 0.0d0 .or. genrand_res53 () < DEXP(-dH)) then
55 continue
! replace tau etc  with the new ones
         acceptance=acceptance+1
         tau(1,isite)=taunew(1); tau(2,isite)=taunew(2)
         do j=1,jmax
            chijG(j,isite)=chijGnew(j)
            chiju(j,isite)=chijunew(j)
            chijv(j,isite)=chijvnew(j)
         enddo
99 continue
!      endif
    enddo
    acceptance=acceptance/nmax
!      read(*,*)

   return
   end 



  subroutine monitoring
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration

!
!  this subroutine can be used to calculate physical quantities
!  => to obtain the accurate data, the mean value calculation is necessary
!  => to get the mean values, nitr should be increased to eg. nitr=100 
!  => the output data by subroutine output should be used for the data analyses
!  => data anayses program can be written by yourself 
!  
   NB= 3*nmax   ! total number of bonds

   H1=0; GammaGx=0; GammaGy=0; GammaG=0        ! H1    Gaussisn bond potential
   HuD=0; Gammaux=0; Gammauy=0; Gammau=0       ! HuD  diffusion energy of u
   HvD=0; Gammavx=0; Gammavy=0; Gammav=0       ! HvD  diffusion energy of v
   Htau=0;                                     ! Htau correlation energy of tau
   Qtaux=0;  Qtauy=0                           ! order parameter of tau along x,y directions
   GammaGxH1x=0                                ! x-component of H1 for sigmax (surface tensionalong x-direction)
                                               !   and entropy calculation
   HuR=0;  HvR=0                               ! reaction terms for entropy calculation
                                               !   => not included because of the reason written below
     do i=1,nmax
!------------------
       do j=1,jmax
          jst=nnbsite(j,i); jp1=inext(j); jm1=iback(j)
          J1=jstinb(j,i); Jm=iback(j1); Jp=inext(j1)
!--------------------
! @@@@@@@@@@@@@@@@@@@@@@@@
    if(i > jst) then
! @@@@@@@@@@@@@@@@@@@@@@@@
! H1
          x1=chijG(j,i)/chijG(jp1,i); x2=chijG(J1,jst)/chijG(JM,jst)
          x3=chijG(j,i)/chijG(jm1,i); x4=chijG(J1,jst)/chijG(JP,jst)
          xsum=x1+x2+x3+x4
          Gx = xsum * dabs(unitTv(1,j));  Gy = xsum * dabs(unitTv(2,j))
          GammaGx = GammaGx + Gx
          GammaGy = GammaGy + Gy
          GammaG = GammaG + xsum
          H1 =  H1 + xsum*ell2(j)
! GammaGxH1x: x-component of H1  
          GammaGxH1x = GammaGxH1x + Gx*ell2(j) * dabs(unitTv(1,j))  ! unitTV(1,j)**2 due to that of Gx
! HuD
          x1=chiju(j,i)/chiju(jp1,i); x2=chiju(J1,jst)/chiju(JM,jst)
          x3=chiju(j,i)/chiju(jm1,i); x4=chiju(J1,jst)/chiju(JP,jst)
          xsum=x1+x2+x3+x4
          Gux = xsum * dabs(unitTv(1,j));  Guy = xsum * dabs(unitTv(2,j))
          Gammaux = Gammaux + Gux
          Gammauy = Gammauy + Guy
          Gammau = Gammau + xsum
          HuD =  HuD + xsum*diffu(j,i)
! HuR
          HuR = HuR + ( u(i)**2 - 0.5*u(i)**4 - u(i)*v(i) )
! HvD
          x1=chijv(j,i)/chijv(jp1,i); x2=chijv(J1,jst)/chijv(JM,jst)
          x3=chijv(j,i)/chijv(jm1,i); x4=chijv(J1,jst)/chijv(JP,jst)
          xsum=x1+x2+x3+x4
          Gvx = xsum * dabs(unitTv(1,j));  Gvy = xsum * dabs(unitTv(2,j))
          Gammavx = Gammavx + Gvx
          Gammavy = Gammavy + Gvy
          Gammav = Gammav + xsum
          HvD =  HvD + xsum*diffv(j,i)
! HvR
          HvR = HvR + ( u(i)*v(i) - alpha*v(i)**2 ) ! -2*beta*v(i,j)
! Htau
          Htau = Htau + 1 - (tau(1,i)*tau(1,jst)+tau(2,i)*tau(2,jst))**2
! @@@@@@@@@@@@@@@@@@@@@@@@
     endif
! @@@@@@@@@@@@@@@@@@@@@@@@
!--------------------
       enddo
!------------------
! Qtaux,Qtauy
       Qtaux = Qtaux + tau(1,i)**2 - 0.5
       Qtauy = Qtauy + tau(2,i)**2 - 0.5
     enddo
! H1
     GammaGx = barGammaG*GammaGx / denom(1);  GammaGy = barGammaG*GammaGy / denom(2);
     GammaG = barGammaG*GammaG / NB;
     H1 = barGammaG*H1 / NB     
! HuD
     Gammaux = barGammau*Gammaux / denom(1);  Gammauy = barGammau*Gammauy / denom(2);
     Gammau = barGammau*Gammau / NB;
     HuD = barGammau*HuD / NB
! HvD
     Gammavx = barGammav*Gammavx / denom(1);  Gammavy = barGammav*Gammavy / denom(2);
     Gammav = barGammav*Gammav / NB;
     HvD =  barGammav*HvD / NB
! Htau
     Htau = 1.5 * Htau / NB 
! Qtaux,Qtauy
     Qtaux = 2*Qtaux / nmax
     Qtauy = 2*Qtauy / nmax
! sigmax ; surface tension
     Area = (nx-1)*(ny-1)*a_lattspacing*a_lattspacing
     GammaGxH1x = barGammaG * GammaGxH1x / denom2(1)
     sigmax = dsqrt(2*GammaGxH1x * denom2(1) / Area) 
! entropy
     Hu = Du*HuD * NB !- HuR    !  HuR is removed because HuR is not included in the total Hamiltonian for the update of tau
     Hv = Dv*HvD * NB !- HvR    !  HvR is removed because HvR is not included in the total Hamiltonian for the update of tau
     entropy = H1 * NB + ramda*Htau * NB + (Hu - Hv/gamma) - 2*GammaGxH1x * denom2(1)
     entropy = entropy / Area

    if(Ifconvergent < nmc) then
              write(*,*) ' with MC'
    else
              write(*,*) ' without MC'
    endif
    write(*,11) Ifconvergent,R_deformation,acceptance,convergentU,convergentV
    write(*,12) GammaGx,GammaGy,GammaG
    write(*,13) Gammaux,Gammauy,Gammau
     write(*,14) Gammavx,Gammavy,Gammav
     write(*,15) H1,HuD,HvD
     write(*,16) Htau,Qtaux,Qtauy
     write(*,17) GammaGxH1x/GammaGx,sigmax,entropy
11  format('iteration, R,  acceptance, convergentU, convergentV=',I9,2F6.3,2D15.6)
12  format('GammaGx. GammGy,  GammaG = ',3D15.6)
13  format('Dux.     Duy,     Du     = ',3D15.6)
14  format('Dvx.     Dvy,     Dv     = ',3D15.6)
15  format('h1,      huD,     hvD    = ',3D15.6)
16  format('ht,      qtx,     qty    = ',3D15.6)
17  format('h1x, surf.tens(x), entro = ',3D15.6)
  return
  end



  subroutine output (iteration)
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  common /convergent/ acceptance, convergentU, convergentV, Ifconvergent, monitor_iteration
  if(iteration==1) then
    open (1,file='converfgent_config_2D_square.out',form='unformatted')
    write(1) nx, ny, nmax, jmax, nitr, nmc, model
    write(1) dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
    write(1) (unitTv(1,L),unitTv(2,L),L=1,jmax),(ell2(L),L=1,jmax),barGammaG, barGammau, barGammav
    do i=1,nmax
      write(1) (nnbsite(j,i),j=1,jmax)
    enddo
  endif

  do i=1,nmax
    write(1) u(i),v(i),tau(1,i),tau(2,i),xco(1,i),xco(2,i)
  enddo

  if(iteration==nitr) close(1)
  return
  end


  subroutine graphics
  implicit double precision (a-h,o-z)
  PARAMETER (mm=6480, inb=6)
  common /input_parameter_integer/ nx, ny, nmax, jmax, nitr, nmc, model, inext(inb), iback(inb) &
                   , nnbsite(inb,mm), jstinb(inb,mm)
  common /input_parameter_real/ dt, epsilon, chi0, a_lattspacing, R_deformation, ramda, alpha, beta, gamma, Du, Dv
  common /variable/ xco(2,mm), u(mm), v(mm), tau(2,mm), chijG(inb,mm), chiju(inb,mm), chijv(inb,mm) &
                   ,barGammaG, barGammau, barGammav, diffu(inb,mm), diffv(inb,mm) &
                   ,denom(2),denom2(2), dispX(inb,mm),dispY(inb,mm),  unitTv(2,inb),eLL2(inb)
  data Nfile / 0/
  integer filnum(15)
  character fname(15)*30,ch3*3
  
  return   !  remove this line  or comment out by !  if you want to use this subroutine

      FNAME(1)='data/vert' ; FILNUM(1)=11     !  all vertices
      FNAME(2)='data/bond' ; FILNUM(2)=12     !  all bonds
      FNAME(3)='data/plaq' ; FILNUM(3)=13     !  all triangles
      FNAME(4)='data/phiu' ; FILNUM(4)=14     !  u
      FNAME(5)='data/phiv' ; FILNUM(5)=15     !  v
      FNAME(6)='data/fins' ; FILNUM(6)=16     !  tau
      MaxFile=6
      Nfile=Nfile+1
!      Nfile=1
      WRITE(CH3,111)NFILE
111   FORMAT(I3)
     do I=1,MaxFile
      IF(NFILE < 10) THEN
        FNAME(I)(10:10)=CH3(3:3)
      ELSEIF(NFILE < 100) THEN
        FNAME(I)(10:11)=CH3(2:3)
      ELSE
        FNAME(I)(10:12)=CH3
      ENDIF
     enddo
!-------------------------------------------------
     do I=1,MaxFile
       OPEN (FILNUM(I),FILE=FNAME(I),STATUS='UNKNOWN')
     enddo

!  for a normalization of u,v
    umax=-1.0D+12;  vmax=-1.0D+12
    umin=1.0D+12;  vmin=1.0D+12
      do i=1,nmax
         if(u(i)>umax) umax=u(i)
         if(v(i)>vmax) vmax=v(i)
         if(u(i)<umin) umin=u(i)
         if(v(i)<vmin) vmin=v(i)
      enddo; 
!-------------------------------------------------
! vert
      z=0; xhalf=(nx/2) * a_lattspacing*R_deformation; yhalf=(ny/2) * a_lattspacing/R_deformation
      do i=1,nmax; 
         write(Filnum(1),*) z,xco(1,i)-xhalf,xco(2,i)-yhalf,0
     enddo
! bond
      do i=1,nmax
       do j=1,jmax
          jst=nnbsite(j,i);
          x1=xco(1,i)-xhalf; y1=xco(2,i)-yhalf
          x2=xco(1,jst)-xhalf+dispX(j,i); y2=xco(2,jst)-yhalf+dispY(j,i)
        if(dispX(j,i)==0.0d0) then
           if(i>jst) write(Filnum(2),*) z,x1,y1, z,x2,y2,0
        endif
        if(dispX(j,i)>0.0d0) then
           write(Filnum(2),*) z,x1,y1, z,x2,y2,0
        endif
!write(Filnum(2),*) z,x1,y1, z,x2,y2,0
     enddo; enddo; 
! triangle
      do i=1,nmax
       do j=1,jmax;
          jst=nnbsite(j,i); jp1=inext(j);  jpst=nnbsite(jp1,i)
          x1=xco(1,i)-xhalf; y1=xco(2,i)-yhalf
          x2=xco(1,jst)-xhalf+dispX(j,i); y2=xco(2,jst)-yhalf+dispY(j,i)
          x3=xco(1,jpst)-xhalf+dispX(jp1,i); y3=xco(2,jpst)-yhalf+dispY(jp1,i)
        if(dispX(jp1,i)==0.0d0 .and. dispX(j,i)==0.0d0) then
             if(i>jst .and. i>jpst) write(Filnum(3),*) z,x1,y1, z,x2,y2, z,x3,y3, 0
        endif
        if(dispX(jp1,i)>0.0d0 .or. dispX(j,i)>0.0d0) write(Filnum(3),*) z,x1,y1, z,x2,y2, z,x3,y3, 0
!write(Filnum(3),*) z,x1,y1, z,x2,y2, z,x3,y3, 0
     enddo; enddo 

! U, V
      do i=1,nmax
         coloru=(u(i)-umin) / (umax-umin)          !  normalized color (0 < coloru < 1)
         colorv=(v(i)-vmin) / (vmax-vmin)          !  normalized color (0 < colorv < 1)
          x1=xco(1,i)-xhalf; y1=xco(2,i)-yhalf
        write(Filnum(4),*) z,x1,y1,coloru
        write(Filnum(5),*) z,x1,y1,colorv
     enddo
! tau
   scale=a_lattspacing
   dx=1.25*scale; z=scale
      do i=1,nmax
          x1=xco(1,i)-xhalf; y1=xco(2,i)-yhalf
        write(Filnum(6),*) z,x1-dx*tau(1,i),y1-dx*tau(2,i),   z, x1+dx*tau(1,i),y1+dx*tau(2,i), 0
     enddo;

     do i=1,MaxFile
       CLOSE (FILNUM(I))
     enddo

!  vertices at (i,j)

!  bonds along (L,i,j),  (L=1,2)

!  squares

!  normalized u

!  normalized v

!

!
  return
  end



